One-loop string corrections to AdS amplitudes from CFT

We consider $\alpha'$ corrections to the one-loop four-point correlator of the stress-tensor multiplet in $\mathcal{N}=4$ super Yang-Mills at order $1/N^4$. Holographically, this is dual to string corrections of the one-loop supergravity amplitude on AdS$_5\times$S$^5$. While this correlator has been considered in Mellin space before, we derive the corresponding position space results, gaining new insights into the analytic structure of AdS loop-amplitudes. Most notably, the presence of a transcendental weight three function involving new singularities is required, which has not appeared in the context of AdS amplitudes before. We thereby confirm the structure of string corrected one-loop Mellin amplitudes, and also provide new explicit results at orders in $\alpha'$ not considered before.

==> AncillaryFile.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    442571,      10985]
NotebookOptionsPosition[    441911,      10958]
NotebookOutlinePosition[    442252,      10973]
CellTagsIndexPosition[    442209,      10970]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Results given in terms of the list ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["A", "1"], ",", 
     SubscriptBox["A", "2"], ",", 
     SubscriptBox["A", "3"], ",", 
     SubscriptBox["A", "4"], ",", 
     SubscriptBox["A", "5"], ",", 
     SubscriptBox["A", "6"]}], "}"}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.784967421202972*^9, 3.7849674438677998`*^9}, {
  3.784968241894804*^9, 3.784968252637842*^9}, {3.784968384313136*^9, 
  3.784968404086302*^9}, {3.784970644395746*^9, 3.7849706715194063`*^9}, {
  3.785068108286642*^9, 3.78506812517327*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Lambda]", 
    RowBox[{"-", 
     FractionBox["3", "2"]}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ": ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "|", 
    SuperscriptBox["R", "4"]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.784967450338607*^9, 3.7849674583427877`*^9}, {
  3.78497003304951*^9, 3.7849700508376713`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], "17"]], "184320", " ", 
    RowBox[{"(", 
     RowBox[{"137", "+", 
      RowBox[{"3347", " ", "u"}], "-", 
      RowBox[{"10114", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"42990", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"221970", " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{"266658", " ", 
       SuperscriptBox["u", "5"]}], "-", 
      RowBox[{"234122", " ", 
       SuperscriptBox["u", "6"]}], "+", 
      RowBox[{"841210", " ", 
       SuperscriptBox["u", "7"]}], "-", 
      RowBox[{"512780", " ", 
       SuperscriptBox["u", "8"]}], "-", 
      RowBox[{"512780", " ", 
       SuperscriptBox["u", "9"]}], "+", 
      RowBox[{"841210", " ", 
       SuperscriptBox["u", "10"]}], "-", 
      RowBox[{"234122", " ", 
       SuperscriptBox["u", "11"]}], "-", 
      RowBox[{"266658", " ", 
       SuperscriptBox["u", "12"]}], "+", 
      RowBox[{"221970", " ", 
       SuperscriptBox["u", "13"]}], "-", 
      RowBox[{"42990", " ", 
       SuperscriptBox["u", "14"]}], "-", 
      RowBox[{"10114", " ", 
       SuperscriptBox["u", "15"]}], "+", 
      RowBox[{"3347", " ", 
       SuperscriptBox["u", "16"]}], "+", 
      RowBox[{"137", " ", 
       SuperscriptBox["u", "17"]}], "+", 
      RowBox[{"3347", " ", "v"}], "+", 
      RowBox[{"140858", " ", "u", " ", "v"}], "+", 
      RowBox[{"273708", " ", 
       SuperscriptBox["u", "2"], " ", "v"}], "-", 
      RowBox[{"3038322", " ", 
       SuperscriptBox["u", "3"], " ", "v"}], "+", 
      RowBox[{"2864988", " ", 
       SuperscriptBox["u", "4"], " ", "v"}], "+", 
      RowBox[{"9104634", " ", 
       SuperscriptBox["u", "5"], " ", "v"}], "-", 
      RowBox[{"17483564", " ", 
       SuperscriptBox["u", "6"], " ", "v"}], "+", 
      RowBox[{"1141054", " ", 
       SuperscriptBox["u", "7"], " ", "v"}], "+", 
      RowBox[{"13986594", " ", 
       SuperscriptBox["u", "8"], " ", "v"}], "+", 
      RowBox[{"1141054", " ", 
       SuperscriptBox["u", "9"], " ", "v"}], "-", 
      RowBox[{"17483564", " ", 
       SuperscriptBox["u", "10"], " ", "v"}], "+", 
      RowBox[{"9104634", " ", 
       SuperscriptBox["u", "11"], " ", "v"}], "+", 
      RowBox[{"2864988", " ", 
       SuperscriptBox["u", "12"], " ", "v"}], "-", 
      RowBox[{"3038322", " ", 
       SuperscriptBox["u", "13"], " ", "v"}], "+", 
      RowBox[{"273708", " ", 
       SuperscriptBox["u", "14"], " ", "v"}], "+", 
      RowBox[{"140858", " ", 
       SuperscriptBox["u", "15"], " ", "v"}], "+", 
      RowBox[{"3347", " ", 
       SuperscriptBox["u", "16"], " ", "v"}], "-", 
      RowBox[{"10114", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"273708", " ", "u", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"6892452", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"3270246", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"57606066", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"77963004", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"35598388", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"59841126", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"59841126", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"35598388", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"77963004", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"57606066", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"3270246", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"6892452", " ", 
       SuperscriptBox["u", "13"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"273708", " ", 
       SuperscriptBox["u", "14"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"10114", " ", 
       SuperscriptBox["u", "15"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"42990", " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"3038322", " ", "u", " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"3270246", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"103124644", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"68960570", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"268711310", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"238738318", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"4320952", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"238738318", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"268711310", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"68960570", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"103124644", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"3270246", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"3038322", " ", 
       SuperscriptBox["u", "13"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"42990", " ", 
       SuperscriptBox["u", "14"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"221970", " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"2864988", " ", "u", " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"57606066", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"68960570", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"502600000", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"232216110", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"146904212", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"146904212", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"232216110", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"502600000", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"68960570", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"57606066", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"2864988", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"221970", " ", 
       SuperscriptBox["u", "13"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"266658", " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"9104634", " ", "u", " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"77963004", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"268711310", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"232216110", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"526031604", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"170466968", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"526031604", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"232216110", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"268711310", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"77963004", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"9104634", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"266658", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"234122", " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"17483564", " ", "u", " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"35598388", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"238738318", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"146904212", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"170466968", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"170466968", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"146904212", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"238738318", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"35598388", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"17483564", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"234122", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"841210", " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"1141054", " ", "u", " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"59841126", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"4320952", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"146904212", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"526031604", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"146904212", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"4320952", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"59841126", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"1141054", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"841210", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"512780", " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"13986594", " ", "u", " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"59841126", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"238738318", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"232216110", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"232216110", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"238738318", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"59841126", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"13986594", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"512780", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"512780", " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"1141054", " ", "u", " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"35598388", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"268711310", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"502600000", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"268711310", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"35598388", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"1141054", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"512780", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"841210", " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"17483564", " ", "u", " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"77963004", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"68960570", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"68960570", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"77963004", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"17483564", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"841210", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"234122", " ", 
       SuperscriptBox["v", "11"]}], "+", 
      RowBox[{"9104634", " ", "u", " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"57606066", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "11"]}], "+", 
      RowBox[{"103124644", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"57606066", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "11"]}], "+", 
      RowBox[{"9104634", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"234122", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"266658", " ", 
       SuperscriptBox["v", "12"]}], "+", 
      RowBox[{"2864988", " ", "u", " ", 
       SuperscriptBox["v", "12"]}], "-", 
      RowBox[{"3270246", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "12"]}], "-", 
      RowBox[{"3270246", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "12"]}], "+", 
      RowBox[{"2864988", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "12"]}], "-", 
      RowBox[{"266658", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "12"]}], "+", 
      RowBox[{"221970", " ", 
       SuperscriptBox["v", "13"]}], "-", 
      RowBox[{"3038322", " ", "u", " ", 
       SuperscriptBox["v", "13"]}], "+", 
      RowBox[{"6892452", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "13"]}], "-", 
      RowBox[{"3038322", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "13"]}], "+", 
      RowBox[{"221970", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "13"]}], "-", 
      RowBox[{"42990", " ", 
       SuperscriptBox["v", "14"]}], "+", 
      RowBox[{"273708", " ", "u", " ", 
       SuperscriptBox["v", "14"]}], "+", 
      RowBox[{"273708", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "14"]}], "-", 
      RowBox[{"42990", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "14"]}], "-", 
      RowBox[{"10114", " ", 
       SuperscriptBox["v", "15"]}], "+", 
      RowBox[{"140858", " ", "u", " ", 
       SuperscriptBox["v", "15"]}], "-", 
      RowBox[{"10114", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "15"]}], "+", 
      RowBox[{"3347", " ", 
       SuperscriptBox["v", "16"]}], "+", 
      RowBox[{"3347", " ", "u", " ", 
       SuperscriptBox["v", "16"]}], "+", 
      RowBox[{"137", " ", 
       SuperscriptBox["v", "17"]}]}], ")"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "17"]]}], "184320", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "67"}], "-", 
      RowBox[{"1393", " ", "u"}], "+", 
      RowBox[{"8870", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"5370", " ", 
       SuperscriptBox["u", "3"]}], "-", 
      RowBox[{"154875", " ", 
       SuperscriptBox["u", "4"]}], "+", 
      RowBox[{"456351", " ", 
       SuperscriptBox["u", "5"]}], "-", 
      RowBox[{"440300", " ", 
       SuperscriptBox["u", "6"]}], "-", 
      RowBox[{"482516", " ", 
       SuperscriptBox["u", "7"]}], "+", 
      RowBox[{"1799665", " ", 
       SuperscriptBox["u", "8"]}], "-", 
      RowBox[{"2051765", " ", 
       SuperscriptBox["u", "9"]}], "+", 
      RowBox[{"893254", " ", 
       SuperscriptBox["u", "10"]}], "+", 
      RowBox[{"332794", " ", 
       SuperscriptBox["u", "11"]}], "-", 
      RowBox[{"595413", " ", 
       SuperscriptBox["u", "12"]}], "+", 
      RowBox[{"268065", " ", 
       SuperscriptBox["u", "13"]}], "-", 
      RowBox[{"27360", " ", 
       SuperscriptBox["u", "14"]}], "-", 
      RowBox[{"13888", " ", 
       SuperscriptBox["u", "15"]}], "+", 
      RowBox[{"3074", " ", 
       SuperscriptBox["u", "16"]}], "+", 
      RowBox[{"134", " ", 
       SuperscriptBox["u", "17"]}], "-", 
      RowBox[{"1681", " ", "v"}], "-", 
      RowBox[{"69118", " ", "u", " ", "v"}], "-", 
      RowBox[{"31716", " ", 
       SuperscriptBox["u", "2"], " ", "v"}], "+", 
      RowBox[{"2034774", " ", 
       SuperscriptBox["u", "3"], " ", "v"}], "-", 
      RowBox[{"4696251", " ", 
       SuperscriptBox["u", "4"], " ", "v"}], "-", 
      RowBox[{"4503744", " ", 
       SuperscriptBox["u", "5"], " ", "v"}], "+", 
      RowBox[{"30426508", " ", 
       SuperscriptBox["u", "6"], " ", "v"}], "-", 
      RowBox[{"39545000", " ", 
       SuperscriptBox["u", "7"], " ", "v"}], "+", 
      RowBox[{"2134755", " ", 
       SuperscriptBox["u", "8"], " ", "v"}], "+", 
      RowBox[{"42209410", " ", 
       SuperscriptBox["u", "9"], " ", "v"}], "-", 
      RowBox[{"39992036", " ", 
       SuperscriptBox["u", "10"], " ", "v"}], "+", 
      RowBox[{"9004086", " ", 
       SuperscriptBox["u", "11"], " ", "v"}], "+", 
      RowBox[{"6370791", " ", 
       SuperscriptBox["u", "12"], " ", "v"}], "-", 
      RowBox[{"3677604", " ", 
       SuperscriptBox["u", "13"], " ", "v"}], "+", 
      RowBox[{"195516", " ", 
       SuperscriptBox["u", "14"], " ", "v"}], "+", 
      RowBox[{"138236", " ", 
       SuperscriptBox["u", "15"], " ", "v"}], "+", 
      RowBox[{"3074", " ", 
       SuperscriptBox["u", "16"], " ", "v"}], "+", 
      RowBox[{"5018", " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"163800", " ", "u", " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"4034772", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"5519850", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"51556176", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"131472432", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"10962308", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"341462844", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"355744494", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"2874032", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"193198572", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"87650262", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"7091532", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"8069544", " ", 
       SuperscriptBox["u", "13"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"195516", " ", 
       SuperscriptBox["u", "14"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"13888", " ", 
       SuperscriptBox["u", "15"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"21990", " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"1642830", " ", "u", " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"1571682", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"82665044", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"68222140", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"521255980", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"909454448", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"174918260", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"1255700698", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"673360310", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"162550850", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"165330088", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"7091532", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"3677604", " ", 
       SuperscriptBox["u", "13"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"27360", " ", 
       SuperscriptBox["u", "14"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"113190", " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"1674540", " ", "u", " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"36094086", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"94328710", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"644002625", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"15539895", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"2288789692", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"1903753712", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"898571520", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"1288005250", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"162550850", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"87650262", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"6370791", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"268065", " ", 
       SuperscriptBox["u", "13"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"139062", " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"4500342", " ", "u", " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"61726140", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"152104330", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"914111415", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"1751515164", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"1367983064", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"3503030328", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"898571520", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"673360310", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"193198572", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"9004086", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"595413", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"107506", " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"9565528", " ", "u", " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"13836340", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"346246250", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"385035980", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"2735966128", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"1367983064", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"1903753712", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"1255700698", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"2874032", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"39992036", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"332794", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"410738", " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"2664410", " ", "u", " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"14281650", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"349836520", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"385035980", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"1751515164", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"2288789692", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"174918260", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"355744494", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"42209410", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"893254", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"252100", " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"4269510", " ", "u", " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"14281650", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"346246250", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"914111415", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"15539895", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"909454448", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"341462844", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"2134755", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"2051765", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"252100", " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"2664410", " ", "u", " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"13836340", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"152104330", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"644002625", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"521255980", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"10962308", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"39545000", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"1799665", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"410738", " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"9565528", " ", "u", " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"61726140", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"94328710", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"68222140", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"131472432", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"30426508", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"482516", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"107506", " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"4500342", " ", "u", " ", 
       SuperscriptBox["v", "11"]}], "+", 
      RowBox[{"36094086", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"82665044", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "11"]}], "+", 
      RowBox[{"51556176", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"4503744", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"440300", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "11"]}], "+", 
      RowBox[{"139062", " ", 
       SuperscriptBox["v", "12"]}], "-", 
      RowBox[{"1674540", " ", "u", " ", 
       SuperscriptBox["v", "12"]}], "+", 
      RowBox[{"1571682", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "12"]}], "+", 
      RowBox[{"5519850", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "12"]}], "-", 
      RowBox[{"4696251", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "12"]}], "+", 
      RowBox[{"456351", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "12"]}], "-", 
      RowBox[{"113190", " ", 
       SuperscriptBox["v", "13"]}], "+", 
      RowBox[{"1642830", " ", "u", " ", 
       SuperscriptBox["v", "13"]}], "-", 
      RowBox[{"4034772", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "13"]}], "+", 
      RowBox[{"2034774", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "13"]}], "-", 
      RowBox[{"154875", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "13"]}], "+", 
      RowBox[{"21990", " ", 
       SuperscriptBox["v", "14"]}], "-", 
      RowBox[{"163800", " ", "u", " ", 
       SuperscriptBox["v", "14"]}], "-", 
      RowBox[{"31716", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "14"]}], "+", 
      RowBox[{"5370", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "14"]}], "+", 
      RowBox[{"5018", " ", 
       SuperscriptBox["v", "15"]}], "-", 
      RowBox[{"69118", " ", "u", " ", 
       SuperscriptBox["v", "15"]}], "+", 
      RowBox[{"8870", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "15"]}], "-", 
      RowBox[{"1681", " ", 
       SuperscriptBox["v", "16"]}], "-", 
      RowBox[{"1393", " ", "u", " ", 
       SuperscriptBox["v", "16"]}], "-", 
      RowBox[{"67", " ", 
       SuperscriptBox["v", "17"]}]}], ")"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], "16"]], "9216", " ", 
    RowBox[{"(", 
     RowBox[{"19537", "+", 
      RowBox[{"325784", " ", "u"}], "-", 
      RowBox[{"1536480", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"2119840", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"22859260", " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{"45503280", " ", 
       SuperscriptBox["u", "5"]}], "+", 
      RowBox[{"12738784", " ", 
       SuperscriptBox["u", "6"]}], "+", 
      RowBox[{"83921720", " ", 
       SuperscriptBox["u", "7"]}], "-", 
      RowBox[{"141410970", " ", 
       SuperscriptBox["u", "8"]}], "+", 
      RowBox[{"83921720", " ", 
       SuperscriptBox["u", "9"]}], "+", 
      RowBox[{"12738784", " ", 
       SuperscriptBox["u", "10"]}], "-", 
      RowBox[{"45503280", " ", 
       SuperscriptBox["u", "11"]}], "+", 
      RowBox[{"22859260", " ", 
       SuperscriptBox["u", "12"]}], "-", 
      RowBox[{"2119840", " ", 
       SuperscriptBox["u", "13"]}], "-", 
      RowBox[{"1536480", " ", 
       SuperscriptBox["u", "14"]}], "+", 
      RowBox[{"325784", " ", 
       SuperscriptBox["u", "15"]}], "+", 
      RowBox[{"19537", " ", 
       SuperscriptBox["u", "16"]}], "+", 
      RowBox[{"350684", " ", "v"}], "+", 
      RowBox[{"10871680", " ", "u", " ", "v"}], "+", 
      RowBox[{"9782500", " ", 
       SuperscriptBox["u", "2"], " ", "v"}], "-", 
      RowBox[{"225049120", " ", 
       SuperscriptBox["u", "3"], " ", "v"}], "+", 
      RowBox[{"314569080", " ", 
       SuperscriptBox["u", "4"], " ", "v"}], "+", 
      RowBox[{"655300116", " ", 
       SuperscriptBox["u", "5"], " ", "v"}], "-", 
      RowBox[{"1987685560", " ", 
       SuperscriptBox["u", "6"], " ", "v"}], "+", 
      RowBox[{"1221860620", " ", 
       SuperscriptBox["u", "7"], " ", "v"}], "+", 
      RowBox[{"1221860620", " ", 
       SuperscriptBox["u", "8"], " ", "v"}], "-", 
      RowBox[{"1987685560", " ", 
       SuperscriptBox["u", "9"], " ", "v"}], "+", 
      RowBox[{"655300116", " ", 
       SuperscriptBox["u", "10"], " ", "v"}], "+", 
      RowBox[{"314569080", " ", 
       SuperscriptBox["u", "11"], " ", "v"}], "-", 
      RowBox[{"225049120", " ", 
       SuperscriptBox["u", "12"], " ", "v"}], "+", 
      RowBox[{"9782500", " ", 
       SuperscriptBox["u", "13"], " ", "v"}], "+", 
      RowBox[{"10871680", " ", 
       SuperscriptBox["u", "14"], " ", "v"}], "+", 
      RowBox[{"350684", " ", 
       SuperscriptBox["u", "15"], " ", "v"}], "-", 
      RowBox[{"1133790", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"13502440", " ", "u", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"414737400", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"188243400", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"3992427780", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"5787031320", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"4996652010", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"14060236400", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"4996652010", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"5787031320", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"3992427780", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"188243400", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"414737400", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"13502440", " ", 
       SuperscriptBox["u", "13"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"1133790", " ", 
       SuperscriptBox["u", "14"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"2948500", " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"183121360", " ", "u", " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"364758480", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"5645940520", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"454707280", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"26055197580", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"21414792680", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"21414792680", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"26055197580", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"454707280", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"5645940520", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"364758480", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"183121360", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"2948500", " ", 
       SuperscriptBox["u", "13"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"15877300", " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"223774140", " ", "u", " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"2356435230", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"7736296780", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"27337996060", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"13981140880", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"62932112740", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"13981140880", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"27337996060", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"7736296780", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"2356435230", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"223774140", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"15877300", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"18969708", " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"237074388", " ", "u", " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"4586814540", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"4535783100", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"40986540680", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"41563364976", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"41563364976", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"40986540680", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"4535783100", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"4586814540", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"237074388", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"18969708", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"5496150", " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"604020060", " ", "u", " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"2970047010", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"18016363160", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"15149129240", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"63193122552", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"15149129240", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"18016363160", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"2970047010", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"604020060", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"5496150", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"23237940", " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"419125980", " ", "u", " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"677279280", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"20844809480", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"21903489960", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"21903489960", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"20844809480", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"677279280", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"419125980", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"23237940", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"321750", " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"436107120", " ", "u", " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"1980734700", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"9940892880", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"25850484060", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"9940892880", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"1980734700", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"436107120", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"321750", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"23781340", " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"641378920", " ", "u", " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"4286340660", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"4328399280", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"4328399280", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"4286340660", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"641378920", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"23781340", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"5816470", " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"269905648", " ", "u", " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"2450779340", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"4828402960", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"2450779340", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"269905648", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"5816470", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"18849588", " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"207203320", " ", "u", " ", 
       SuperscriptBox["v", "11"]}], "+", 
      RowBox[{"247664160", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "11"]}], "+", 
      RowBox[{"247664160", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"207203320", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "11"]}], "+", 
      RowBox[{"18849588", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"15859100", " ", 
       SuperscriptBox["v", "12"]}], "+", 
      RowBox[{"178489180", " ", "u", " ", 
       SuperscriptBox["v", "12"]}], "-", 
      RowBox[{"376736430", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "12"]}], "+", 
      RowBox[{"178489180", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "12"]}], "-", 
      RowBox[{"15859100", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "12"]}], "+", 
      RowBox[{"2955500", " ", 
       SuperscriptBox["v", "13"]}], "-", 
      RowBox[{"13066620", " ", "u", " ", 
       SuperscriptBox["v", "13"]}], "-", 
      RowBox[{"13066620", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "13"]}], "+", 
      RowBox[{"2955500", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "13"]}], "+", 
      RowBox[{"1128990", " ", 
       SuperscriptBox["v", "14"]}], "-", 
      RowBox[{"10768860", " ", "u", " ", 
       SuperscriptBox["v", "14"]}], "+", 
      RowBox[{"1128990", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "14"]}], "-", 
      RowBox[{"349524", " ", 
       SuperscriptBox["v", "15"]}], "-", 
      RowBox[{"349524", " ", "u", " ", 
       SuperscriptBox["v", "15"]}], "-", 
      RowBox[{"19647", " ", 
       SuperscriptBox["v", "16"]}]}], ")"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "17"]]}], "36864", " ", 
    RowBox[{"(", 
     RowBox[{"13747", "+", 
      RowBox[{"285847", " ", "u"}], "-", 
      RowBox[{"909914", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"3488430", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"18372480", " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{"20877528", " ", 
       SuperscriptBox["u", "5"]}], "-", 
      RowBox[{"24314122", " ", 
       SuperscriptBox["u", "6"]}], "+", 
      RowBox[{"77418770", " ", 
       SuperscriptBox["u", "7"]}], "-", 
      RowBox[{"46500850", " ", 
       SuperscriptBox["u", "8"]}], "-", 
      RowBox[{"46500850", " ", 
       SuperscriptBox["u", "9"]}], "+", 
      RowBox[{"77418770", " ", 
       SuperscriptBox["u", "10"]}], "-", 
      RowBox[{"24314122", " ", 
       SuperscriptBox["u", "11"]}], "-", 
      RowBox[{"20877528", " ", 
       SuperscriptBox["u", "12"]}], "+", 
      RowBox[{"18372480", " ", 
       SuperscriptBox["u", "13"]}], "-", 
      RowBox[{"3488430", " ", 
       SuperscriptBox["u", "14"]}], "-", 
      RowBox[{"909914", " ", 
       SuperscriptBox["u", "15"]}], "+", 
      RowBox[{"285847", " ", 
       SuperscriptBox["u", "16"]}], "+", 
      RowBox[{"13747", " ", 
       SuperscriptBox["u", "17"]}], "+", 
      RowBox[{"285847", " ", "v"}], "+", 
      RowBox[{"10271788", " ", "u", " ", "v"}], "+", 
      RowBox[{"17556318", " ", 
       SuperscriptBox["u", "2"], " ", "v"}], "-", 
      RowBox[{"208563192", " ", 
       SuperscriptBox["u", "3"], " ", "v"}], "+", 
      RowBox[{"180099048", " ", 
       SuperscriptBox["u", "4"], " ", "v"}], "+", 
      RowBox[{"680616864", " ", 
       SuperscriptBox["u", "5"], " ", "v"}], "-", 
      RowBox[{"1210250974", " ", 
       SuperscriptBox["u", "6"], " ", "v"}], "-", 
      RowBox[{"105692116", " ", 
       SuperscriptBox["u", "7"], " ", "v"}], "+", 
      RowBox[{"1271352834", " ", 
       SuperscriptBox["u", "8"], " ", "v"}], "-", 
      RowBox[{"105692116", " ", 
       SuperscriptBox["u", "9"], " ", "v"}], "-", 
      RowBox[{"1210250974", " ", 
       SuperscriptBox["u", "10"], " ", "v"}], "+", 
      RowBox[{"680616864", " ", 
       SuperscriptBox["u", "11"], " ", "v"}], "+", 
      RowBox[{"180099048", " ", 
       SuperscriptBox["u", "12"], " ", "v"}], "-", 
      RowBox[{"208563192", " ", 
       SuperscriptBox["u", "13"], " ", "v"}], "+", 
      RowBox[{"17556318", " ", 
       SuperscriptBox["u", "14"], " ", "v"}], "+", 
      RowBox[{"10271788", " ", 
       SuperscriptBox["u", "15"], " ", "v"}], "+", 
      RowBox[{"285847", " ", 
       SuperscriptBox["u", "16"], " ", "v"}], "-", 
      RowBox[{"909914", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"17556318", " ", "u", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"443360952", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"190851816", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"3644281116", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"4452256404", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"3423816278", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"4500947106", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"4500947106", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"3423816278", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"4452256404", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"3644281116", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"190851816", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"443360952", " ", 
       SuperscriptBox["u", "13"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"17556318", " ", 
       SuperscriptBox["u", "14"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"909914", " ", 
       SuperscriptBox["u", "15"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"3488430", " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"208563192", " ", "u", " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"190851816", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"6208513624", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"3637281380", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"16549661960", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"12048465658", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"4665734992", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"12048465658", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"16549661960", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"3637281380", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"6208513624", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"190851816", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"208563192", " ", 
       SuperscriptBox["u", "13"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"3488430", " ", 
       SuperscriptBox["u", "14"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"18372480", " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"180099048", " ", "u", " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"3644281116", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"3637281380", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"28279282000", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"10782090360", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"10414100672", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"10414100672", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"10782090360", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"28279282000", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"3637281380", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"3644281116", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"180099048", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"18372480", " ", 
       SuperscriptBox["u", "13"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"20877528", " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"680616864", " ", "u", " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"4452256404", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"16549661960", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"10782090360", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"27198231624", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"7096729928", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"27198231624", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"10782090360", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"16549661960", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"4452256404", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"680616864", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"20877528", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"24314122", " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"1210250974", " ", "u", " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"3423816278", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"12048465658", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"10414100672", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"7096729928", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"7096729928", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"10414100672", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"12048465658", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"3423816278", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"1210250974", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"24314122", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"77418770", " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"105692116", " ", "u", " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"4500947106", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"4665734992", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"10414100672", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"27198231624", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"10414100672", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"4665734992", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"4500947106", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"105692116", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"77418770", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"46500850", " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"1271352834", " ", "u", " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"4500947106", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"12048465658", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"10782090360", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"10782090360", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"12048465658", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"4500947106", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"1271352834", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"46500850", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"46500850", " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"105692116", " ", "u", " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"3423816278", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"16549661960", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"28279282000", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"16549661960", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"3423816278", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"105692116", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"46500850", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"77418770", " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"1210250974", " ", "u", " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"4452256404", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"3637281380", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"3637281380", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"4452256404", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"1210250974", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"77418770", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"24314122", " ", 
       SuperscriptBox["v", "11"]}], "+", 
      RowBox[{"680616864", " ", "u", " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"3644281116", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "11"]}], "+", 
      RowBox[{"6208513624", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"3644281116", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "11"]}], "+", 
      RowBox[{"680616864", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"24314122", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"20877528", " ", 
       SuperscriptBox["v", "12"]}], "+", 
      RowBox[{"180099048", " ", "u", " ", 
       SuperscriptBox["v", "12"]}], "-", 
      RowBox[{"190851816", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "12"]}], "-", 
      RowBox[{"190851816", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "12"]}], "+", 
      RowBox[{"180099048", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "12"]}], "-", 
      RowBox[{"20877528", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "12"]}], "+", 
      RowBox[{"18372480", " ", 
       SuperscriptBox["v", "13"]}], "-", 
      RowBox[{"208563192", " ", "u", " ", 
       SuperscriptBox["v", "13"]}], "+", 
      RowBox[{"443360952", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "13"]}], "-", 
      RowBox[{"208563192", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "13"]}], "+", 
      RowBox[{"18372480", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "13"]}], "-", 
      RowBox[{"3488430", " ", 
       SuperscriptBox["v", "14"]}], "+", 
      RowBox[{"17556318", " ", "u", " ", 
       SuperscriptBox["v", "14"]}], "+", 
      RowBox[{"17556318", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "14"]}], "-", 
      RowBox[{"3488430", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "14"]}], "-", 
      RowBox[{"909914", " ", 
       SuperscriptBox["v", "15"]}], "+", 
      RowBox[{"10271788", " ", "u", " ", 
       SuperscriptBox["v", "15"]}], "-", 
      RowBox[{"909914", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "15"]}], "+", 
      RowBox[{"285847", " ", 
       SuperscriptBox["v", "16"]}], "+", 
      RowBox[{"285847", " ", "u", " ", 
       SuperscriptBox["v", "16"]}], "+", 
      RowBox[{"13747", " ", 
       SuperscriptBox["v", "17"]}]}], ")"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], "16"]], "18432", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "31665"}], "-", 
      RowBox[{"1082016", " ", "u"}], "+", 
      RowBox[{"53876", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"23716444", " ", 
       SuperscriptBox["u", "3"]}], "-", 
      RowBox[{"53191009", " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{"34530780", " ", 
       SuperscriptBox["u", "5"]}], "+", 
      RowBox[{"250141930", " ", 
       SuperscriptBox["u", "6"]}], "-", 
      RowBox[{"276858984", " ", 
       SuperscriptBox["u", "7"]}], "-", 
      RowBox[{"52079385", " ", 
       SuperscriptBox["u", "8"]}], "+", 
      RowBox[{"331663656", " ", 
       SuperscriptBox["u", "9"]}], "-", 
      RowBox[{"225504912", " ", 
       SuperscriptBox["u", "10"]}], "-", 
      RowBox[{"9813044", " ", 
       SuperscriptBox["u", "11"]}], "+", 
      RowBox[{"71496233", " ", 
       SuperscriptBox["u", "12"]}], "-", 
      RowBox[{"23279084", " ", 
       SuperscriptBox["u", "13"]}], "-", 
      RowBox[{"2187822", " ", 
       SuperscriptBox["u", "14"]}], "+", 
      RowBox[{"1423232", " ", 
       SuperscriptBox["u", "15"]}], "+", 
      RowBox[{"63330", " ", 
       SuperscriptBox["u", "16"]}], "-", 
      RowBox[{"341216", " ", "v"}], "-", 
      RowBox[{"20556392", " ", "u", " ", "v"}], "-", 
      RowBox[{"115621620", " ", 
       SuperscriptBox["u", "2"], " ", "v"}], "+", 
      RowBox[{"385945868", " ", 
       SuperscriptBox["u", "3"], " ", "v"}], "+", 
      RowBox[{"678693292", " ", 
       SuperscriptBox["u", "4"], " ", "v"}], "-", 
      RowBox[{"2612789596", " ", 
       SuperscriptBox["u", "5"], " ", "v"}], "+", 
      RowBox[{"544010632", " ", 
       SuperscriptBox["u", "6"], " ", "v"}], "+", 
      RowBox[{"4236911352", " ", 
       SuperscriptBox["u", "7"], " ", "v"}], "-", 
      RowBox[{"3116539464", " ", 
       SuperscriptBox["u", "8"], " ", "v"}], "-", 
      RowBox[{"2153771296", " ", 
       SuperscriptBox["u", "9"], " ", "v"}], "+", 
      RowBox[{"2738724380", " ", 
       SuperscriptBox["u", "10"], " ", "v"}], "-", 
      RowBox[{"51314820", " ", 
       SuperscriptBox["u", "11"], " ", "v"}], "-", 
      RowBox[{"643775492", " ", 
       SuperscriptBox["u", "12"], " ", "v"}], "+", 
      RowBox[{"87888356", " ", 
       SuperscriptBox["u", "13"], " ", "v"}], "+", 
      RowBox[{"41112784", " ", 
       SuperscriptBox["u", "14"], " ", "v"}], "+", 
      RowBox[{"1423232", " ", 
       SuperscriptBox["u", "15"], " ", "v"}], "+", 
      RowBox[{"2133946", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"27733264", " ", "u", " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"645471406", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"2028896584", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"6431478808", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"4574409212", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"14876902106", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"4206982776", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"14785341698", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"3116929584", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"8644484218", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"88067232", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"1290942812", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"87888356", " ", 
       SuperscriptBox["u", "13"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"2187822", " ", 
       SuperscriptBox["u", "14"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"437360", " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"257829624", " ", "u", " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"1940829352", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"6144435640", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"13025264540", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"19986711580", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"16166339304", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"2418637480", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"26819596016", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"1653222760", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"12288871280", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"88067232", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"643775492", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"23279084", " ", 
       SuperscriptBox["u", "13"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"18305224", " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"627378472", " ", "u", " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"2213005410", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"14678487300", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"16826208055", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"16317789248", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"5514937728", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"961764528", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"33652416110", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"1653222760", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"8644484218", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"51314820", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"71496233", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"44343824", " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"125934784", " ", "u", " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"7691338796", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"6832884436", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"17279553776", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"7656080928", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"15312161856", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"961764528", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"26819596016", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"3116929584", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"2738724380", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"9813044", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"24637018", " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"1609760664", " ", "u", " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"91560408", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"13747701824", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"11029875456", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"7656080928", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"5514937728", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"2418637480", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"14785341698", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"2153771296", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"225504912", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"54804672", " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"1120371888", " ", "u", " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"8413965552", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"13747701824", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"17279553776", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"16317789248", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"16166339304", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"4206982776", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"3116539464", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"331663656", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"104158770", " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"1120371888", " ", "u", " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"91560408", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"6832884436", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"16826208055", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"19986711580", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"14876902106", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"4236911352", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"52079385", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"54804672", " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"1609760664", " ", "u", " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"7691338796", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"14678487300", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"13025264540", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"4574409212", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"544010632", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"276858984", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"24637018", " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"125934784", " ", "u", " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"2213005410", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"6144435640", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"6431478808", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"2612789596", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"250141930", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"44343824", " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"627378472", " ", "u", " ", 
       SuperscriptBox["v", "11"]}], "+", 
      RowBox[{"1940829352", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"2028896584", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "11"]}], "+", 
      RowBox[{"678693292", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"34530780", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"18305224", " ", 
       SuperscriptBox["v", "12"]}], "+", 
      RowBox[{"257829624", " ", "u", " ", 
       SuperscriptBox["v", "12"]}], "-", 
      RowBox[{"645471406", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "12"]}], "+", 
      RowBox[{"385945868", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "12"]}], "-", 
      RowBox[{"53191009", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "12"]}], "-", 
      RowBox[{"437360", " ", 
       SuperscriptBox["v", "13"]}], "+", 
      RowBox[{"27733264", " ", "u", " ", 
       SuperscriptBox["v", "13"]}], "-", 
      RowBox[{"115621620", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "13"]}], "+", 
      RowBox[{"23716444", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "13"]}], "+", 
      RowBox[{"2133946", " ", 
       SuperscriptBox["v", "14"]}], "-", 
      RowBox[{"20556392", " ", "u", " ", 
       SuperscriptBox["v", "14"]}], "+", 
      RowBox[{"53876", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "14"]}], "-", 
      RowBox[{"341216", " ", 
       SuperscriptBox["v", "15"]}], "-", 
      RowBox[{"1082016", " ", "u", " ", 
       SuperscriptBox["v", "15"]}], "-", 
      RowBox[{"31665", " ", 
       SuperscriptBox["v", "16"]}]}], ")"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "16"]]}], "4096", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "u"}], "+", 
      SuperscriptBox["u", "2"], "-", 
      RowBox[{"2", " ", "v"}], "-", 
      RowBox[{"2", " ", "u", " ", "v"}], "+", 
      SuperscriptBox["v", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"496469", "+", 
      RowBox[{"6031748", " ", "u"}], "-", 
      RowBox[{"21387418", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"34856018", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"205890112", " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{"199490876", " ", 
       SuperscriptBox["u", "5"]}], "-", 
      RowBox[{"204135675", " ", 
       SuperscriptBox["u", "6"]}], "+", 
      RowBox[{"494903316", " ", 
       SuperscriptBox["u", "7"]}], "-", 
      RowBox[{"204135675", " ", 
       SuperscriptBox["u", "8"]}], "-", 
      RowBox[{"199490876", " ", 
       SuperscriptBox["u", "9"]}], "+", 
      RowBox[{"205890112", " ", 
       SuperscriptBox["u", "10"]}], "-", 
      RowBox[{"34856018", " ", 
       SuperscriptBox["u", "11"]}], "-", 
      RowBox[{"21387418", " ", 
       SuperscriptBox["u", "12"]}], "+", 
      RowBox[{"6031748", " ", 
       SuperscriptBox["u", "13"]}], "+", 
      RowBox[{"496469", " ", 
       SuperscriptBox["u", "14"]}], "+", 
      RowBox[{"6031748", " ", "v"}], "+", 
      RowBox[{"137786816", " ", "u", " ", "v"}], "+", 
      RowBox[{"105269706", " ", 
       SuperscriptBox["u", "2"], " ", "v"}], "-", 
      RowBox[{"1546713350", " ", 
       SuperscriptBox["u", "3"], " ", "v"}], "+", 
      RowBox[{"909760240", " ", 
       SuperscriptBox["u", "4"], " ", "v"}], "+", 
      RowBox[{"3304833372", " ", 
       SuperscriptBox["u", "5"], " ", "v"}], "-", 
      RowBox[{"2916968532", " ", 
       SuperscriptBox["u", "6"], " ", "v"}], "-", 
      RowBox[{"2916968532", " ", 
       SuperscriptBox["u", "7"], " ", "v"}], "+", 
      RowBox[{"3304833372", " ", 
       SuperscriptBox["u", "8"], " ", "v"}], "+", 
      RowBox[{"909760240", " ", 
       SuperscriptBox["u", "9"], " ", "v"}], "-", 
      RowBox[{"1546713350", " ", 
       SuperscriptBox["u", "10"], " ", "v"}], "+", 
      RowBox[{"105269706", " ", 
       SuperscriptBox["u", "11"], " ", "v"}], "+", 
      RowBox[{"137786816", " ", 
       SuperscriptBox["u", "12"], " ", "v"}], "+", 
      RowBox[{"6031748", " ", 
       SuperscriptBox["u", "13"], " ", "v"}], "-", 
      RowBox[{"21387418", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"105269706", " ", "u", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"2803887009", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"748945862", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"10950265098", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"3817585404", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"9987712518", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"3817585404", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"10950265098", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"748945862", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"2803887009", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"105269706", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"21387418", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"34856018", " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"1546713350", " ", "u", " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"748945862", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"16136909054", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"2642658220", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"11163735604", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"11163735604", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"2642658220", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"16136909054", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"748945862", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"1546713350", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"34856018", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"205890112", " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"909760240", " ", "u", " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"10950265098", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"2642658220", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"15687500714", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"750818376", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"15687500714", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"2642658220", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"10950265098", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"909760240", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"205890112", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"199490876", " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"3304833372", " ", "u", " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"3817585404", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"11163735604", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"750818376", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"750818376", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"11163735604", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"3817585404", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"3304833372", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"199490876", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"204135675", " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"2916968532", " ", "u", " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"9987712518", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"11163735604", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"15687500714", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"11163735604", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"9987712518", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"2916968532", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"204135675", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"494903316", " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"2916968532", " ", "u", " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"3817585404", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"2642658220", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"2642658220", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"3817585404", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"2916968532", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"494903316", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"204135675", " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"3304833372", " ", "u", " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"10950265098", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"16136909054", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"10950265098", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"3304833372", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"204135675", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"199490876", " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"909760240", " ", "u", " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"748945862", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"748945862", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"909760240", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"199490876", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"205890112", " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"1546713350", " ", "u", " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"2803887009", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"1546713350", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"205890112", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"34856018", " ", 
       SuperscriptBox["v", "11"]}], "+", 
      RowBox[{"105269706", " ", "u", " ", 
       SuperscriptBox["v", "11"]}], "+", 
      RowBox[{"105269706", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"34856018", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"21387418", " ", 
       SuperscriptBox["v", "12"]}], "+", 
      RowBox[{"137786816", " ", "u", " ", 
       SuperscriptBox["v", "12"]}], "-", 
      RowBox[{"21387418", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "12"]}], "+", 
      RowBox[{"6031748", " ", 
       SuperscriptBox["v", "13"]}], "+", 
      RowBox[{"6031748", " ", "u", " ", 
       SuperscriptBox["v", "13"]}], "+", 
      RowBox[{"496469", " ", 
       SuperscriptBox["v", "14"]}]}], ")"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}]}], "}"}]], "Input",
 CellChangeTimes->{{3.784969841803279*^9, 3.78496986355781*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Lambda]", 
    RowBox[{"-", 
     FractionBox["5", "2"]}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ": ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "|", 
    RowBox[{
     SuperscriptBox["\[PartialD]", "4"], 
     SuperscriptBox["R", "4"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.784967479603795*^9, 3.784967483721355*^9}, {
  3.784970057613763*^9, 3.7849700633073263`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], "21"]], 
    RowBox[{"230400", " ", 
     RowBox[{"(", 
      RowBox[{"202049", "+", 
       RowBox[{"7832151", " ", "u"}], "-", 
       RowBox[{"10060344", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"232038904", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"966625731", " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"887793291", " ", 
        SuperscriptBox["u", "5"]}], "-", 
       RowBox[{"2928460320", " ", 
        SuperscriptBox["u", "6"]}], "+", 
       RowBox[{"9953298144", " ", 
        SuperscriptBox["u", "7"]}], "-", 
       RowBox[{"13765671846", " ", 
        SuperscriptBox["u", "8"]}], "+", 
       RowBox[{"10375291094", " ", 
        SuperscriptBox["u", "9"]}], "-", 
       RowBox[{"3479224464", " ", 
        SuperscriptBox["u", "10"]}], "-", 
       RowBox[{"3479224464", " ", 
        SuperscriptBox["u", "11"]}], "+", 
       RowBox[{"10375291094", " ", 
        SuperscriptBox["u", "12"]}], "-", 
       RowBox[{"13765671846", " ", 
        SuperscriptBox["u", "13"]}], "+", 
       RowBox[{"9953298144", " ", 
        SuperscriptBox["u", "14"]}], "-", 
       RowBox[{"2928460320", " ", 
        SuperscriptBox["u", "15"]}], "-", 
       RowBox[{"887793291", " ", 
        SuperscriptBox["u", "16"]}], "+", 
       RowBox[{"966625731", " ", 
        SuperscriptBox["u", "17"]}], "-", 
       RowBox[{"232038904", " ", 
        SuperscriptBox["u", "18"]}], "-", 
       RowBox[{"10060344", " ", 
        SuperscriptBox["u", "19"]}], "+", 
       RowBox[{"7832151", " ", 
        SuperscriptBox["u", "20"]}], "+", 
       RowBox[{"202049", " ", 
        SuperscriptBox["u", "21"]}], "+", 
       RowBox[{"7832151", " ", "v"}], "+", 
       RowBox[{"463641846", " ", "u", " ", "v"}], "+", 
       RowBox[{"1981616574", " ", 
        SuperscriptBox["u", "2"], " ", "v"}], "-", 
       RowBox[{"16739224266", " ", 
        SuperscriptBox["u", "3"], " ", "v"}], "+", 
       RowBox[{"7825978251", " ", 
        SuperscriptBox["u", "4"], " ", "v"}], "+", 
       RowBox[{"124432958856", " ", 
        SuperscriptBox["u", "5"], " ", "v"}], "-", 
       RowBox[{"319371954456", " ", 
        SuperscriptBox["u", "6"], " ", "v"}], "+", 
       RowBox[{"249713630856", " ", 
        SuperscriptBox["u", "7"], " ", "v"}], "+", 
       RowBox[{"204018310686", " ", 
        SuperscriptBox["u", "8"], " ", "v"}], "-", 
       RowBox[{"691043513916", " ", 
        SuperscriptBox["u", "9"], " ", "v"}], "+", 
       RowBox[{"877421446836", " ", 
        SuperscriptBox["u", "10"], " ", "v"}], "-", 
       RowBox[{"691043513916", " ", 
        SuperscriptBox["u", "11"], " ", "v"}], "+", 
       RowBox[{"204018310686", " ", 
        SuperscriptBox["u", "12"], " ", "v"}], "+", 
       RowBox[{"249713630856", " ", 
        SuperscriptBox["u", "13"], " ", "v"}], "-", 
       RowBox[{"319371954456", " ", 
        SuperscriptBox["u", "14"], " ", "v"}], "+", 
       RowBox[{"124432958856", " ", 
        SuperscriptBox["u", "15"], " ", "v"}], "+", 
       RowBox[{"7825978251", " ", 
        SuperscriptBox["u", "16"], " ", "v"}], "-", 
       RowBox[{"16739224266", " ", 
        SuperscriptBox["u", "17"], " ", "v"}], "+", 
       RowBox[{"1981616574", " ", 
        SuperscriptBox["u", "18"], " ", "v"}], "+", 
       RowBox[{"463641846", " ", 
        SuperscriptBox["u", "19"], " ", "v"}], "+", 
       RowBox[{"7832151", " ", 
        SuperscriptBox["u", "20"], " ", "v"}], "-", 
       RowBox[{"10060344", " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"1981616574", " ", "u", " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"46282623666", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"3790193436", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"789806533404", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"1543212142164", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"1004912119596", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"6508630669716", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"8624190989316", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"3918342034416", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"3918342034416", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"8624190989316", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"6508630669716", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"1004912119596", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"1543212142164", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"789806533404", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"3790193436", " ", 
        SuperscriptBox["u", "16"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"46282623666", " ", 
        SuperscriptBox["u", "17"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"1981616574", " ", 
        SuperscriptBox["u", "18"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"10060344", " ", 
        SuperscriptBox["u", "19"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"232038904", " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"16739224266", " ", "u", " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"3790193436", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"1401256736136", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"1334521725900", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"10923808939176", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"25545522228156", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"8710267309704", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"36094062158556", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"60273285251300", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"36094062158556", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"8710267309704", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"25545522228156", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"10923808939176", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"1334521725900", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"1401256736136", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"3790193436", " ", 
        SuperscriptBox["u", "16"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"16739224266", " ", 
        SuperscriptBox["u", "17"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"232038904", " ", 
        SuperscriptBox["u", "18"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"966625731", " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"7825978251", " ", "u", " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"789806533404", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"1334521725900", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"19946312763300", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"19876436653836", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"65535420794676", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"152751591846684", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"85170511506150", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"85170511506150", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"152751591846684", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"65535420794676", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"19876436653836", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"19946312763300", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"1334521725900", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"789806533404", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"7825978251", " ", 
        SuperscriptBox["u", "16"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"966625731", " ", 
        SuperscriptBox["u", "17"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"887793291", " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"124432958856", " ", "u", " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"1543212142164", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"10923808939176", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"19876436653836", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"134505897098664", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"114339049794900", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"191542121166984", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"401017524297006", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"191542121166984", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"114339049794900", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"134505897098664", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"19876436653836", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"10923808939176", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"1543212142164", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"124432958856", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"887793291", " ", 
        SuperscriptBox["u", "16"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"2928460320", " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"319371954456", " ", "u", " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"1004912119596", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"25545522228156", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"65535420794676", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"114339049794900", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"441225357060096", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"286686448822056", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"286686448822056", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"441225357060096", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"114339049794900", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"65535420794676", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"25545522228156", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"1004912119596", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"319371954456", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"2928460320", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"9953298144", " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"249713630856", " ", "u", " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"6508630669716", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"8710267309704", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"152751591846684", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"191542121166984", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"286686448822056", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"676675155543696", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"286686448822056", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"191542121166984", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"152751591846684", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"8710267309704", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"6508630669716", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"249713630856", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"9953298144", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"13765671846", " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"204018310686", " ", "u", " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"8624190989316", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"36094062158556", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"85170511506150", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"401017524297006", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"286686448822056", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"286686448822056", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"401017524297006", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"85170511506150", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"36094062158556", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"8624190989316", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"204018310686", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"13765671846", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"10375291094", " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"691043513916", " ", "u", " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"3918342034416", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"60273285251300", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"85170511506150", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"191542121166984", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"441225357060096", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"191542121166984", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"85170511506150", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"60273285251300", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"3918342034416", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"691043513916", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"10375291094", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"3479224464", " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"877421446836", " ", "u", " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"3918342034416", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"36094062158556", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"152751591846684", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"114339049794900", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"114339049794900", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"152751591846684", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"36094062158556", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"3918342034416", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"877421446836", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"3479224464", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"3479224464", " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"691043513916", " ", "u", " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"8624190989316", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"8710267309704", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"65535420794676", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"134505897098664", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"65535420794676", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"8710267309704", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"8624190989316", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"691043513916", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"3479224464", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"10375291094", " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"204018310686", " ", "u", " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"6508630669716", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"25545522228156", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"19876436653836", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"19876436653836", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"25545522228156", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"6508630669716", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"204018310686", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"10375291094", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"13765671846", " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"249713630856", " ", "u", " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"1004912119596", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"10923808939176", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"19946312763300", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"10923808939176", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"1004912119596", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"249713630856", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"13765671846", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"9953298144", " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"319371954456", " ", "u", " ", 
        SuperscriptBox["v", "14"]}], "+", 
       RowBox[{"1543212142164", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"1334521725900", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"1334521725900", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "14"]}], "+", 
       RowBox[{"1543212142164", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"319371954456", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "14"]}], "+", 
       RowBox[{"9953298144", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"2928460320", " ", 
        SuperscriptBox["v", "15"]}], "+", 
       RowBox[{"124432958856", " ", "u", " ", 
        SuperscriptBox["v", "15"]}], "-", 
       RowBox[{"789806533404", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "15"]}], "+", 
       RowBox[{"1401256736136", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "15"]}], "-", 
       RowBox[{"789806533404", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "15"]}], "+", 
       RowBox[{"124432958856", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "15"]}], "-", 
       RowBox[{"2928460320", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "15"]}], "-", 
       RowBox[{"887793291", " ", 
        SuperscriptBox["v", "16"]}], "+", 
       RowBox[{"7825978251", " ", "u", " ", 
        SuperscriptBox["v", "16"]}], "-", 
       RowBox[{"3790193436", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "16"]}], "-", 
       RowBox[{"3790193436", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "16"]}], "+", 
       RowBox[{"7825978251", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "16"]}], "-", 
       RowBox[{"887793291", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "16"]}], "+", 
       RowBox[{"966625731", " ", 
        SuperscriptBox["v", "17"]}], "-", 
       RowBox[{"16739224266", " ", "u", " ", 
        SuperscriptBox["v", "17"]}], "+", 
       RowBox[{"46282623666", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "17"]}], "-", 
       RowBox[{"16739224266", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "17"]}], "+", 
       RowBox[{"966625731", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "17"]}], "-", 
       RowBox[{"232038904", " ", 
        SuperscriptBox["v", "18"]}], "+", 
       RowBox[{"1981616574", " ", "u", " ", 
        SuperscriptBox["v", "18"]}], "+", 
       RowBox[{"1981616574", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "18"]}], "-", 
       RowBox[{"232038904", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "18"]}], "-", 
       RowBox[{"10060344", " ", 
        SuperscriptBox["v", "19"]}], "+", 
       RowBox[{"463641846", " ", "u", " ", 
        SuperscriptBox["v", "19"]}], "-", 
       RowBox[{"10060344", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "19"]}], "+", 
       RowBox[{"7832151", " ", 
        SuperscriptBox["v", "20"]}], "+", 
       RowBox[{"7832151", " ", "u", " ", 
        SuperscriptBox["v", "20"]}], "+", 
       RowBox[{"202049", " ", 
        SuperscriptBox["v", "21"]}]}], ")"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "21"]], 
     RowBox[{"230400", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "100909"}], "-", 
        RowBox[{"3863907", " ", "u"}], "+", 
        RowBox[{"7527924", " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"129883004", " ", 
         SuperscriptBox["u", "3"]}], "-", 
        RowBox[{"608922666", " ", 
         SuperscriptBox["u", "4"]}], "+", 
        RowBox[{"420459426", " ", 
         SuperscriptBox["u", "5"]}], "+", 
        RowBox[{"3307568436", " ", 
         SuperscriptBox["u", "6"]}], "-", 
        RowBox[{"9883483524", " ", 
         SuperscriptBox["u", "7"]}], "+", 
        RowBox[{"8851205646", " ", 
         SuperscriptBox["u", "8"]}], "+", 
        RowBox[{"8579410466", " ", 
         SuperscriptBox["u", "9"]}], "-", 
        RowBox[{"28927969236", " ", 
         SuperscriptBox["u", "10"]}], "+", 
        RowBox[{"27186843492", " ", 
         SuperscriptBox["u", "11"]}], "-", 
        RowBox[{"3388512124", " ", 
         SuperscriptBox["u", "12"]}], "-", 
        RowBox[{"15736640004", " ", 
         SuperscriptBox["u", "13"]}], "+", 
        RowBox[{"14860966716", " ", 
         SuperscriptBox["u", "14"]}], "-", 
        RowBox[{"4771461420", " ", 
         SuperscriptBox["u", "15"]}], "-", 
        RowBox[{"864874089", " ", 
         SuperscriptBox["u", "16"]}], "+", 
        RowBox[{"1092507849", " ", 
         SuperscriptBox["u", "17"]}], "-", 
        RowBox[{"245978896", " ", 
         SuperscriptBox["u", "18"]}], "-", 
        RowBox[{"12548016", " ", 
         SuperscriptBox["u", "19"]}], "+", 
        RowBox[{"7780014", " ", 
         SuperscriptBox["u", "20"]}], "+", 
        RowBox[{"201818", " ", 
         SuperscriptBox["u", "21"]}], "-", 
        RowBox[{"3916107", " ", "v"}], "-", 
        RowBox[{"231556638", " ", "u", " ", "v"}], "-", 
        RowBox[{"947058018", " ", 
         SuperscriptBox["u", "2"], " ", "v"}], "+", 
        RowBox[{"9366421290", " ", 
         SuperscriptBox["u", "3"], " ", "v"}], "-", 
        RowBox[{"2630576124", " ", 
         SuperscriptBox["u", "4"], " ", "v"}], "-", 
        RowBox[{"90796524018", " ", 
         SuperscriptBox["u", "5"], " ", "v"}], "+", 
        RowBox[{"195662284458", " ", 
         SuperscriptBox["u", "6"], " ", "v"}], "+", 
        RowBox[{"47526915798", " ", 
         SuperscriptBox["u", "7"], " ", "v"}], "-", 
        RowBox[{"640935879000", " ", 
         SuperscriptBox["u", "8"], " ", "v"}], "+", 
        RowBox[{"711092988474", " ", 
         SuperscriptBox["u", "9"], " ", "v"}], "+", 
        RowBox[{"217937693886", " ", 
         SuperscriptBox["u", "10"], " ", "v"}], "-", 
        RowBox[{"1054094924622", " ", 
         SuperscriptBox["u", "11"], " ", "v"}], "+", 
        RowBox[{"741230019678", " ", 
         SuperscriptBox["u", "12"], " ", "v"}], "+", 
        RowBox[{"78124586490", " ", 
         SuperscriptBox["u", "13"], " ", "v"}], "-", 
        RowBox[{"355496438226", " ", 
         SuperscriptBox["u", "14"], " ", "v"}], "+", 
        RowBox[{"152916431250", " ", 
         SuperscriptBox["u", "15"], " ", "v"}], "+", 
        RowBox[{"6635431827", " ", 
         SuperscriptBox["u", "16"], " ", "v"}], "-", 
        RowBox[{"17771014308", " ", 
         SuperscriptBox["u", "17"], " ", "v"}], "+", 
        RowBox[{"1944220620", " ", 
         SuperscriptBox["u", "18"], " ", "v"}], "+", 
        RowBox[{"463113276", " ", 
         SuperscriptBox["u", "19"], " ", "v"}], "+", 
        RowBox[{"7780014", " ", 
         SuperscriptBox["u", "20"], " ", "v"}], "+", 
        RowBox[{"5020092", " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"997162602", " ", "u", " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"23579905710", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"238899240", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"458174624424", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"668665357722", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"1742724273318", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"4530818961900", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"19016410620", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"8591674778994", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"6673198710498", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"4199027213712", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"7694014786560", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"2192117525850", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"1457961379686", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"854744740068", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"2771426592", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"47159811420", " ", 
         SuperscriptBox["u", "17"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"1944220620", " ", 
         SuperscriptBox["u", "18"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"12548016", " ", 
         SuperscriptBox["u", "19"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"116095892", " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"8404593018", " ", "u", " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"3010325832", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"729597136896", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"332793233400", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"6906061331358", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"8667124439148", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"15289779863952", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"27237803244996", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"13686067290050", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"43225400683392", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"10282551165072", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"21169230960528", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"11980784352054", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"1171757618700", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"1459194273792", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"2771426592", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"17771014308", " ", 
         SuperscriptBox["u", "17"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"245978896", " ", 
         SuperscriptBox["u", "18"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"483585183", " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"4004855703", " ", "u", " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"396570115644", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"838964385300", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"9827803732950", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"1550927399028", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"42749141549268", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"21072551262804", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"74187471152700", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"37864960023150", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"84736567884348", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"66370948052892", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"14310701761314", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"19655607465900", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"1171757618700", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"854744740068", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"6635431827", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"1092507849", " ", 
         SuperscriptBox["u", "17"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"444414663", " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"62119907232", " ", "u", " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"789296021964", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"5074723020696", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"12759774362286", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"52906744087134", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"13115266933986", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"90890331251034", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"61620126013974", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"136288191707916", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"48315795402168", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"105813488174268", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"14310701761314", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"11980784352054", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"1457961379686", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"152916431250", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"864874089", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"1463892984", " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"159834153768", " ", "u", " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"449393252532", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"12502106521380", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"23621806503624", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"61431062336154", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"92906349417378", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"58047146807988", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"14989921062960", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"185812698834756", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"48315795402168", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"66370948052892", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"21169230960528", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"2192117525850", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"355496438226", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"4771461420", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"4977483192", " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"125651502288", " ", "u", " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"3163195824660", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"5007228698880", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"63664016621544", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"45397860456882", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"73037067870948", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"14989921062960", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"136288191707916", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"84736567884348", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"10282551165072", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"7694014786560", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"78124586490", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"14860966716", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"6885434358", " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"100294140678", " ", "u", " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"4218043624332", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"15987597438396", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"36322511129550", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"123240252027948", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"73037067870948", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"58047146807988", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"61620126013974", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"37864960023150", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"43225400683392", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"4199027213712", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"741230019678", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"15736640004", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"5190898342", " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"343001936148", " ", "u", " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"1918476068496", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"27372134580100", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"36322511129550", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"45397860456882", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"92906349417378", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"90890331251034", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"74187471152700", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"13686067290050", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"6673198710498", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"1054094924622", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"3388512124", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"1741125744", " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"435875387772", " ", "u", " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"1918476068496", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"15987597438396", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"63664016621544", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"61431062336154", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"13115266933986", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"21072551262804", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"27237803244996", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"8591674778994", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"217937693886", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"27186843492", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"1741125744", " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"343001936148", " ", "u", " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"4218043624332", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"5007228698880", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"23621806503624", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"52906744087134", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"42749141549268", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"15289779863952", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"19016410620", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"711092988474", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"28927969236", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"5190898342", " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"100294140678", " ", "u", " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"3163195824660", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"12502106521380", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"12759774362286", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"1550927399028", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"8667124439148", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"4530818961900", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"640935879000", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"8579410466", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"6885434358", " ", 
         SuperscriptBox["v", "13"]}], "-", 
        RowBox[{"125651502288", " ", "u", " ", 
         SuperscriptBox["v", "13"]}], "-", 
        RowBox[{"449393252532", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"5074723020696", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "13"]}], "-", 
        RowBox[{"9827803732950", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"6906061331358", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "13"]}], "-", 
        RowBox[{"1742724273318", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"47526915798", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"8851205646", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "13"]}], "-", 
        RowBox[{"4977483192", " ", 
         SuperscriptBox["v", "14"]}], "+", 
        RowBox[{"159834153768", " ", "u", " ", 
         SuperscriptBox["v", "14"]}], "-", 
        RowBox[{"789296021964", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "14"]}], "+", 
        RowBox[{"838964385300", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "14"]}], "+", 
        RowBox[{"332793233400", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "14"]}], "-", 
        RowBox[{"668665357722", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "14"]}], "+", 
        RowBox[{"195662284458", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "14"]}], "-", 
        RowBox[{"9883483524", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "14"]}], "+", 
        RowBox[{"1463892984", " ", 
         SuperscriptBox["v", "15"]}], "-", 
        RowBox[{"62119907232", " ", "u", " ", 
         SuperscriptBox["v", "15"]}], "+", 
        RowBox[{"396570115644", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "15"]}], "-", 
        RowBox[{"729597136896", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "15"]}], "+", 
        RowBox[{"458174624424", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "15"]}], "-", 
        RowBox[{"90796524018", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "15"]}], "+", 
        RowBox[{"3307568436", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "15"]}], "+", 
        RowBox[{"444414663", " ", 
         SuperscriptBox["v", "16"]}], "-", 
        RowBox[{"4004855703", " ", "u", " ", 
         SuperscriptBox["v", "16"]}], "+", 
        RowBox[{"3010325832", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "16"]}], "-", 
        RowBox[{"238899240", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "16"]}], "-", 
        RowBox[{"2630576124", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "16"]}], "+", 
        RowBox[{"420459426", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "16"]}], "-", 
        RowBox[{"483585183", " ", 
         SuperscriptBox["v", "17"]}], "+", 
        RowBox[{"8404593018", " ", "u", " ", 
         SuperscriptBox["v", "17"]}], "-", 
        RowBox[{"23579905710", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "17"]}], "+", 
        RowBox[{"9366421290", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "17"]}], "-", 
        RowBox[{"608922666", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "17"]}], "+", 
        RowBox[{"116095892", " ", 
         SuperscriptBox["v", "18"]}], "-", 
        RowBox[{"997162602", " ", "u", " ", 
         SuperscriptBox["v", "18"]}], "-", 
        RowBox[{"947058018", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "18"]}], "+", 
        RowBox[{"129883004", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "18"]}], "+", 
        RowBox[{"5020092", " ", 
         SuperscriptBox["v", "19"]}], "-", 
        RowBox[{"231556638", " ", "u", " ", 
         SuperscriptBox["v", "19"]}], "+", 
        RowBox[{"7527924", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "19"]}], "-", 
        RowBox[{"3916107", " ", 
         SuperscriptBox["v", "20"]}], "-", 
        RowBox[{"3863907", " ", "u", " ", 
         SuperscriptBox["v", "20"]}], "-", 
        RowBox[{"100909", " ", 
         SuperscriptBox["v", "21"]}]}], ")"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], "20"]], 
    RowBox[{"11520", " ", 
     RowBox[{"(", 
      RowBox[{"31544619", "+", 
       RowBox[{"932451924", " ", "u"}], "-", 
       RowBox[{"1798980618", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"23691133940", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"98890842103", " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"55601894984", " ", 
        SuperscriptBox["u", "5"]}], "-", 
       RowBox[{"418576932520", " ", 
        SuperscriptBox["u", "6"]}], "+", 
       RowBox[{"1017359661896", " ", 
        SuperscriptBox["u", "7"]}], "-", 
       RowBox[{"617691602338", " ", 
        SuperscriptBox["u", "8"]}], "-", 
       RowBox[{"960945313632", " ", 
        SuperscriptBox["u", "9"]}], "+", 
       RowBox[{"1922182714980", " ", 
        SuperscriptBox["u", "10"]}], "-", 
       RowBox[{"960945313632", " ", 
        SuperscriptBox["u", "11"]}], "-", 
       RowBox[{"617691602338", " ", 
        SuperscriptBox["u", "12"]}], "+", 
       RowBox[{"1017359661896", " ", 
        SuperscriptBox["u", "13"]}], "-", 
       RowBox[{"418576932520", " ", 
        SuperscriptBox["u", "14"]}], "-", 
       RowBox[{"55601894984", " ", 
        SuperscriptBox["u", "15"]}], "+", 
       RowBox[{"98890842103", " ", 
        SuperscriptBox["u", "16"]}], "-", 
       RowBox[{"23691133940", " ", 
        SuperscriptBox["u", "17"]}], "-", 
       RowBox[{"1798980618", " ", 
        SuperscriptBox["u", "18"]}], "+", 
       RowBox[{"932451924", " ", 
        SuperscriptBox["u", "19"]}], "+", 
       RowBox[{"31544619", " ", 
        SuperscriptBox["u", "20"]}], "+", 
       RowBox[{"937068792", " ", "v"}], "+", 
       RowBox[{"41326250436", " ", "u", " ", "v"}], "+", 
       RowBox[{"132909931584", " ", 
        SuperscriptBox["u", "2"], " ", "v"}], "-", 
       RowBox[{"1242586610852", " ", 
        SuperscriptBox["u", "3"], " ", "v"}], "+", 
       RowBox[{"387675776140", " ", 
        SuperscriptBox["u", "4"], " ", "v"}], "+", 
       RowBox[{"8834675290596", " ", 
        SuperscriptBox["u", "5"], " ", "v"}], "-", 
       RowBox[{"16190038352404", " ", 
        SuperscriptBox["u", "6"], " ", "v"}], "-", 
       RowBox[{"3891923674684", " ", 
        SuperscriptBox["u", "7"], " ", "v"}], "+", 
       RowBox[{"35497039222620", " ", 
        SuperscriptBox["u", "8"], " ", "v"}], "-", 
       RowBox[{"23570014902228", " ", 
        SuperscriptBox["u", "9"], " ", "v"}], "-", 
       RowBox[{"23570014902228", " ", 
        SuperscriptBox["u", "10"], " ", "v"}], "+", 
       RowBox[{"35497039222620", " ", 
        SuperscriptBox["u", "11"], " ", "v"}], "-", 
       RowBox[{"3891923674684", " ", 
        SuperscriptBox["u", "12"], " ", "v"}], "-", 
       RowBox[{"16190038352404", " ", 
        SuperscriptBox["u", "13"], " ", "v"}], "+", 
       RowBox[{"8834675290596", " ", 
        SuperscriptBox["u", "14"], " ", "v"}], "+", 
       RowBox[{"387675776140", " ", 
        SuperscriptBox["u", "15"], " ", "v"}], "-", 
       RowBox[{"1242586610852", " ", 
        SuperscriptBox["u", "16"], " ", "v"}], "+", 
       RowBox[{"132909931584", " ", 
        SuperscriptBox["u", "17"], " ", "v"}], "+", 
       RowBox[{"41326250436", " ", 
        SuperscriptBox["u", "18"], " ", "v"}], "+", 
       RowBox[{"937068792", " ", 
        SuperscriptBox["u", "19"], " ", "v"}], "-", 
       RowBox[{"1556516424", " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"133663587156", " ", "u", " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"2905701761322", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"174691599152", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"42114370324482", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"56299636589616", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"101230411111130", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"222902055958608", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"11919283970490", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"233085090639864", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"11919283970490", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"222902055958608", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"101230411111130", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"56299636589616", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"42114370324482", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"174691599152", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"2905701761322", " ", 
        SuperscriptBox["u", "16"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"133663587156", " ", 
        SuperscriptBox["u", "17"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"1556516424", " ", 
        SuperscriptBox["u", "18"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"21801683480", " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"1191666182540", " ", "u", " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"657732129152", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"68690319509984", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"39025984100908", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"433032896376868", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"547162602120000", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"364578508689120", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"506501349846156", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"506501349846156", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"364578508689120", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"547162602120000", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"433032896376868", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"39025984100908", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"68690319509984", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"657732129152", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"1191666182540", " ", 
        SuperscriptBox["u", "16"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"21801683480", " ", 
        SuperscriptBox["u", "17"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"88806753799", " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"665562927724", " ", "u", " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"40370947309746", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"60759598054540", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"705431732102000", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"394898150539908", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"1507649005636590", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"1231819502586276", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"131344194341970", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"1231819502586276", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"1507649005636590", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"394898150539908", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"705431732102000", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"60759598054540", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"40370947309746", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"665562927724", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"88806753799", " ", 
        SuperscriptBox["u", "16"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"79697681600", " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"7265654101116", " ", "u", " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"71733359570040", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"428349169789132", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"547023747092796", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"2959179398111664", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"1840126768917732", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"222599028301560", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"222599028301560", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"1840126768917732", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"2959179398111664", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"547023747092796", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"428349169789132", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"71733359570040", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"7265654101116", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"79697681600", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"225898688108", " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"17631029144708", " ", "u", " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"55387104406270", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"841275643057744", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"2059484998594658", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"970870922386268", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"4664820108896976", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"4953432941020896", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"4664820108896976", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"970870922386268", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"2059484998594658", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"841275643057744", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"55387104406270", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"17631029144708", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"225898688108", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"737211354688", " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"11678573397292", " ", "u", " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"281920253224032", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"27886393394176", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"3306820643657308", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"5482374753273192", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"2317272829365504", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"2317272829365504", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"5482374753273192", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"3306820643657308", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"27886393394176", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"281920253224032", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"11678573397292", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"737211354688", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"970155308486", " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"14897582670420", " ", "u", " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"294489149262066", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"1472765560580228", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"251080271585334", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"4869825760837296", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"7669025518212996", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"4869825760837296", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"251080271585334", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"1472765560580228", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"294489149262066", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"14897582670420", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"970155308486", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"654240667600", " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"39611155751420", " ", "u", " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"2410453955800", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"1453468439698460", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"3667574736199276", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"2164762693780100", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"2164762693780100", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"3667574736199276", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"1453468439698460", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"2410453955800", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"39611155751420", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"654240667600", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"16700684", " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"39600773126596", " ", "u", " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"298456179555798", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"14338307045456", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"2153749446944954", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"3746406452353992", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"2153749446944954", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"14338307045456", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"298456179555798", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"39600773126596", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"16700684", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"654235047440", " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"14870800291212", " ", "u", " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"283996454288256", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"877644492112576", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"602421826416012", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"602421826416012", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"877644492112576", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"283996454288256", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"14870800291212", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"654235047440", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"970203099866", " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"11710750740412", " ", "u", " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"55826798040454", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"445512792197596", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"761779434665096", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"445512792197596", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"55826798040454", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"11710750740412", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"970203099866", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"737286578368", " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"17657145519860", " ", "u", " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"71997162268248", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"57116094986524", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"57116094986524", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"71997162268248", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"17657145519860", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"737286578368", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"225960466748", " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"7280510089932", " ", "u", " ", 
        SuperscriptBox["v", "14"]}], "+", 
       RowBox[{"40645348811946", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"69087806121200", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "14"]}], "+", 
       RowBox[{"40645348811946", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"7280510089932", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "14"]}], "+", 
       RowBox[{"225960466748", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "14"]}], "+", 
       RowBox[{"79665960512", " ", 
        SuperscriptBox["v", "15"]}], "-", 
       RowBox[{"659863394236", " ", "u", " ", 
        SuperscriptBox["v", "15"]}], "+", 
       RowBox[{"547442977376", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "15"]}], "+", 
       RowBox[{"547442977376", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "15"]}], "-", 
       RowBox[{"659863394236", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "15"]}], "+", 
       RowBox[{"79665960512", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "15"]}], "-", 
       RowBox[{"88796750869", " ", 
        SuperscriptBox["v", "16"]}], "+", 
       RowBox[{"1190362966184", " ", "u", " ", 
        SuperscriptBox["v", "16"]}], "-", 
       RowBox[{"2885049434160", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "16"]}], "+", 
       RowBox[{"1190362966184", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "16"]}], "-", 
       RowBox[{"88796750869", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "16"]}], "+", 
       RowBox[{"21800168120", " ", 
        SuperscriptBox["v", "17"]}], "-", 
       RowBox[{"133560436536", " ", "u", " ", 
        SuperscriptBox["v", "17"]}], "-", 
       RowBox[{"133560436536", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "17"]}], "+", 
       RowBox[{"21800168120", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "17"]}], "+", 
       RowBox[{"1556414084", " ", 
        SuperscriptBox["v", "18"]}], "-", 
       RowBox[{"41303978440", " ", "u", " ", 
        SuperscriptBox["v", "18"]}], "+", 
       RowBox[{"1556414084", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "18"]}], "-", 
       RowBox[{"936989272", " ", 
        SuperscriptBox["v", "19"]}], "-", 
       RowBox[{"936989272", " ", "u", " ", 
        SuperscriptBox["v", "19"]}], "-", 
       RowBox[{"31554097", " ", 
        SuperscriptBox["v", "20"]}]}], ")"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "21"]], 
     RowBox[{"92160", " ", 
      RowBox[{"(", 
       RowBox[{"10673549", "+", 
        RowBox[{"357677802", " ", "u"}], "-", 
        RowBox[{"548059158", " ", 
         SuperscriptBox["u", "2"]}], "-", 
        RowBox[{"9919869448", " ", 
         SuperscriptBox["u", "3"]}], "+", 
        RowBox[{"41627324232", " ", 
         SuperscriptBox["u", "4"]}], "-", 
        RowBox[{"36532411245", " ", 
         SuperscriptBox["u", "5"]}], "-", 
        RowBox[{"128754145926", " ", 
         SuperscriptBox["u", "6"]}], "+", 
        RowBox[{"415057116798", " ", 
         SuperscriptBox["u", "7"]}], "-", 
        RowBox[{"537572805552", " ", 
         SuperscriptBox["u", "8"]}], "+", 
        RowBox[{"364533462878", " ", 
         SuperscriptBox["u", "9"]}], "-", 
        RowBox[{"108258963930", " ", 
         SuperscriptBox["u", "10"]}], "-", 
        RowBox[{"108258963930", " ", 
         SuperscriptBox["u", "11"]}], "+", 
        RowBox[{"364533462878", " ", 
         SuperscriptBox["u", "12"]}], "-", 
        RowBox[{"537572805552", " ", 
         SuperscriptBox["u", "13"]}], "+", 
        RowBox[{"415057116798", " ", 
         SuperscriptBox["u", "14"]}], "-", 
        RowBox[{"128754145926", " ", 
         SuperscriptBox["u", "15"]}], "-", 
        RowBox[{"36532411245", " ", 
         SuperscriptBox["u", "16"]}], "+", 
        RowBox[{"41627324232", " ", 
         SuperscriptBox["u", "17"]}], "-", 
        RowBox[{"9919869448", " ", 
         SuperscriptBox["u", "18"]}], "-", 
        RowBox[{"548059158", " ", 
         SuperscriptBox["u", "19"]}], "+", 
        RowBox[{"357677802", " ", 
         SuperscriptBox["u", "20"]}], "+", 
        RowBox[{"10673549", " ", 
         SuperscriptBox["u", "21"]}], "+", 
        RowBox[{"357677802", " ", "v"}], "+", 
        RowBox[{"18259755297", " ", "u", " ", "v"}], "+", 
        RowBox[{"70466439873", " ", 
         SuperscriptBox["u", "2"], " ", "v"}], "-", 
        RowBox[{"621826963137", " ", 
         SuperscriptBox["u", "3"], " ", "v"}], "+", 
        RowBox[{"297610668102", " ", 
         SuperscriptBox["u", "4"], " ", "v"}], "+", 
        RowBox[{"4530793773462", " ", 
         SuperscriptBox["u", "5"], " ", "v"}], "-", 
        RowBox[{"11376423579372", " ", 
         SuperscriptBox["u", "6"], " ", "v"}], "+", 
        RowBox[{"8312601065082", " ", 
         SuperscriptBox["u", "7"], " ", "v"}], "+", 
        RowBox[{"7910065303632", " ", 
         SuperscriptBox["u", "8"], " ", "v"}], "-", 
        RowBox[{"23969860835952", " ", 
         SuperscriptBox["u", "9"], " ", "v"}], "+", 
        RowBox[{"29655913390422", " ", 
         SuperscriptBox["u", "10"], " ", "v"}], "-", 
        RowBox[{"23969860835952", " ", 
         SuperscriptBox["u", "11"], " ", "v"}], "+", 
        RowBox[{"7910065303632", " ", 
         SuperscriptBox["u", "12"], " ", "v"}], "+", 
        RowBox[{"8312601065082", " ", 
         SuperscriptBox["u", "13"], " ", "v"}], "-", 
        RowBox[{"11376423579372", " ", 
         SuperscriptBox["u", "14"], " ", "v"}], "+", 
        RowBox[{"4530793773462", " ", 
         SuperscriptBox["u", "15"], " ", "v"}], "+", 
        RowBox[{"297610668102", " ", 
         SuperscriptBox["u", "16"], " ", "v"}], "-", 
        RowBox[{"621826963137", " ", 
         SuperscriptBox["u", "17"], " ", "v"}], "+", 
        RowBox[{"70466439873", " ", 
         SuperscriptBox["u", "18"], " ", "v"}], "+", 
        RowBox[{"18259755297", " ", 
         SuperscriptBox["u", "19"], " ", "v"}], "+", 
        RowBox[{"357677802", " ", 
         SuperscriptBox["u", "20"], " ", "v"}], "-", 
        RowBox[{"548059158", " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"70466439873", " ", "u", " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"1613934971232", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"191444680227", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"26955668826843", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"52010942708133", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"35788048815687", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"220227747371457", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"286498584458517", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"128606568455757", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"128606568455757", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"286498584458517", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"220227747371457", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"35788048815687", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"52010942708133", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"26955668826843", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"191444680227", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"1613934971232", " ", 
         SuperscriptBox["u", "17"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"70466439873", " ", 
         SuperscriptBox["u", "18"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"548059158", " ", 
         SuperscriptBox["u", "19"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"9919869448", " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"621826963137", " ", "u", " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"191444680227", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"46971498813652", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"44099315712765", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"362728068380892", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"843382351897817", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"280960587123828", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"1201459564565937", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"1999433753169530", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"1201459564565937", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"280960587123828", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"843382351897817", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"362728068380892", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"44099315712765", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"46971498813652", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"191444680227", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"621826963137", " ", 
         SuperscriptBox["u", "17"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"9919869448", " ", 
         SuperscriptBox["u", "18"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"41627324232", " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"297610668102", " ", "u", " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"26955668826843", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"44099315712765", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"656253142553130", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"651472763321562", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"2167258611924927", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"5065808088848823", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"2832614109608190", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"2832614109608190", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"5065808088848823", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"2167258611924927", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"651472763321562", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"656253142553130", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"44099315712765", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"26955668826843", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"297610668102", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"41627324232", " ", 
         SuperscriptBox["u", "17"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"36532411245", " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"4530793773462", " ", "u", " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"52010942708133", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"362728068380892", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"651472763321562", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"4435311014638224", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"3794185156415349", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"6395915383646154", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"13424970306110766", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"6395915383646154", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"3794185156415349", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"4435311014638224", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"651472763321562", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"362728068380892", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"52010942708133", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"4530793773462", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"36532411245", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"128754145926", " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"11376423579372", " ", "u", " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"35788048815687", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"843382351897817", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"2167258611924927", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"3794185156415349", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"14755415895512986", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"9636490788030996", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"9636490788030996", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"14755415895512986", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"3794185156415349", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"2167258611924927", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"843382351897817", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"35788048815687", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"11376423579372", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"128754145926", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"415057116798", " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"8312601065082", " ", "u", " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"220227747371457", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"280960587123828", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"5065808088848823", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"6395915383646154", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"9636490788030996", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"22802034345969096", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"9636490788030996", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"6395915383646154", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"5065808088848823", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"280960587123828", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"220227747371457", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"8312601065082", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"415057116798", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"537572805552", " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"7910065303632", " ", "u", " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"286498584458517", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"1201459564565937", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"2832614109608190", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"13424970306110766", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"9636490788030996", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"9636490788030996", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"13424970306110766", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"2832614109608190", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"1201459564565937", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"286498584458517", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"7910065303632", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"537572805552", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"364533462878", " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"23969860835952", " ", "u", " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"128606568455757", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"1999433753169530", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"2832614109608190", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"6395915383646154", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"14755415895512986", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"6395915383646154", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"2832614109608190", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"1999433753169530", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"128606568455757", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"23969860835952", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"364533462878", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"108258963930", " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"29655913390422", " ", "u", " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"128606568455757", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"1201459564565937", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"5065808088848823", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"3794185156415349", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"3794185156415349", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"5065808088848823", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"1201459564565937", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"128606568455757", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"29655913390422", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"108258963930", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"108258963930", " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"23969860835952", " ", "u", " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"286498584458517", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"280960587123828", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"2167258611924927", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"4435311014638224", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"2167258611924927", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"280960587123828", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"286498584458517", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"23969860835952", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"108258963930", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"364533462878", " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"7910065303632", " ", "u", " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"220227747371457", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"843382351897817", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"651472763321562", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"651472763321562", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"843382351897817", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"220227747371457", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"7910065303632", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"364533462878", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"537572805552", " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"8312601065082", " ", "u", " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"35788048815687", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "13"]}], "-", 
        RowBox[{"362728068380892", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"656253142553130", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "13"]}], "-", 
        RowBox[{"362728068380892", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"35788048815687", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"8312601065082", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "13"]}], "-", 
        RowBox[{"537572805552", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"415057116798", " ", 
         SuperscriptBox["v", "14"]}], "-", 
        RowBox[{"11376423579372", " ", "u", " ", 
         SuperscriptBox["v", "14"]}], "+", 
        RowBox[{"52010942708133", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "14"]}], "-", 
        RowBox[{"44099315712765", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "14"]}], "-", 
        RowBox[{"44099315712765", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "14"]}], "+", 
        RowBox[{"52010942708133", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "14"]}], "-", 
        RowBox[{"11376423579372", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "14"]}], "+", 
        RowBox[{"415057116798", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "14"]}], "-", 
        RowBox[{"128754145926", " ", 
         SuperscriptBox["v", "15"]}], "+", 
        RowBox[{"4530793773462", " ", "u", " ", 
         SuperscriptBox["v", "15"]}], "-", 
        RowBox[{"26955668826843", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "15"]}], "+", 
        RowBox[{"46971498813652", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "15"]}], "-", 
        RowBox[{"26955668826843", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "15"]}], "+", 
        RowBox[{"4530793773462", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "15"]}], "-", 
        RowBox[{"128754145926", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "15"]}], "-", 
        RowBox[{"36532411245", " ", 
         SuperscriptBox["v", "16"]}], "+", 
        RowBox[{"297610668102", " ", "u", " ", 
         SuperscriptBox["v", "16"]}], "-", 
        RowBox[{"191444680227", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "16"]}], "-", 
        RowBox[{"191444680227", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "16"]}], "+", 
        RowBox[{"297610668102", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "16"]}], "-", 
        RowBox[{"36532411245", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "16"]}], "+", 
        RowBox[{"41627324232", " ", 
         SuperscriptBox["v", "17"]}], "-", 
        RowBox[{"621826963137", " ", "u", " ", 
         SuperscriptBox["v", "17"]}], "+", 
        RowBox[{"1613934971232", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "17"]}], "-", 
        RowBox[{"621826963137", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "17"]}], "+", 
        RowBox[{"41627324232", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "17"]}], "-", 
        RowBox[{"9919869448", " ", 
         SuperscriptBox["v", "18"]}], "+", 
        RowBox[{"70466439873", " ", "u", " ", 
         SuperscriptBox["v", "18"]}], "+", 
        RowBox[{"70466439873", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "18"]}], "-", 
        RowBox[{"9919869448", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "18"]}], "-", 
        RowBox[{"548059158", " ", 
         SuperscriptBox["v", "19"]}], "+", 
        RowBox[{"18259755297", " ", "u", " ", 
         SuperscriptBox["v", "19"]}], "-", 
        RowBox[{"548059158", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "19"]}], "+", 
        RowBox[{"357677802", " ", 
         SuperscriptBox["v", "20"]}], "+", 
        RowBox[{"357677802", " ", "u", " ", 
         SuperscriptBox["v", "20"]}], "+", 
        RowBox[{"10673549", " ", 
         SuperscriptBox["v", "21"]}]}], ")"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], "20"]], 
    RowBox[{"1536", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "745777823"}], "-", 
       RowBox[{"37999041938", " ", "u"}], "-", 
       RowBox[{"74707018115", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"1375205740998", " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"2554556852124", " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"5121843443292", " ", 
        SuperscriptBox["u", "5"]}], "+", 
       RowBox[{"24063289435782", " ", 
        SuperscriptBox["u", "6"]}], "-", 
       RowBox[{"30174761457924", " ", 
        SuperscriptBox["u", "7"]}], "+", 
       RowBox[{"5784316784640", " ", 
        SuperscriptBox["u", "8"]}], "+", 
       RowBox[{"16014070310944", " ", 
        SuperscriptBox["u", "9"]}], "-", 
       RowBox[{"5412626081456", " ", 
        SuperscriptBox["u", "10"]}], "-", 
       RowBox[{"3451488563480", " ", 
        SuperscriptBox["u", "11"]}], "-", 
       RowBox[{"18090418714962", " ", 
        SuperscriptBox["u", "12"]}], "+", 
       RowBox[{"35527551383196", " ", 
        SuperscriptBox["u", "13"]}], "-", 
       RowBox[{"22032432282246", " ", 
        SuperscriptBox["u", "14"]}], "+", 
       RowBox[{"1514158251300", " ", 
        SuperscriptBox["u", "15"]}], "+", 
       RowBox[{"4162609826511", " ", 
        SuperscriptBox["u", "16"]}], "-", 
       RowBox[{"1548043879374", " ", 
        SuperscriptBox["u", "17"]}], "+", 
       RowBox[{"3672250291", " ", 
        SuperscriptBox["u", "18"]}], "+", 
       RowBox[{"53257573426", " ", 
        SuperscriptBox["u", "19"]}], "+", 
       RowBox[{"1491555646", " ", 
        SuperscriptBox["u", "20"]}], "-", 
       RowBox[{"15258531488", " ", "v"}], "-", 
       RowBox[{"1201779930590", " ", "u", " ", "v"}], "-", 
       RowBox[{"9936665256672", " ", 
        SuperscriptBox["u", "2"], " ", "v"}], "+", 
       RowBox[{"34875710072898", " ", 
        SuperscriptBox["u", "3"], " ", "v"}], "+", 
       RowBox[{"92998149852972", " ", 
        SuperscriptBox["u", "4"], " ", "v"}], "-", 
       RowBox[{"460431836565624", " ", 
        SuperscriptBox["u", "5"], " ", "v"}], "+", 
       RowBox[{"446727482932452", " ", 
        SuperscriptBox["u", "6"], " ", "v"}], "+", 
       RowBox[{"444530248954776", " ", 
        SuperscriptBox["u", "7"], " ", "v"}], "-", 
       RowBox[{"1315831045654116", " ", 
        SuperscriptBox["u", "8"], " ", "v"}], "+", 
       RowBox[{"1399367070192652", " ", 
        SuperscriptBox["u", "9"], " ", "v"}], "-", 
       RowBox[{"1214584844725868", " ", 
        SuperscriptBox["u", "10"], " ", "v"}], "+", 
       RowBox[{"775535393989116", " ", 
        SuperscriptBox["u", "11"], " ", "v"}], "+", 
       RowBox[{"212052879552324", " ", 
        SuperscriptBox["u", "12"], " ", "v"}], "-", 
       RowBox[{"821301373089912", " ", 
        SuperscriptBox["u", "13"], " ", "v"}], "+", 
       RowBox[{"485972292624300", " ", 
        SuperscriptBox["u", "14"], " ", "v"}], "-", 
       RowBox[{"15588512058120", " ", 
        SuperscriptBox["u", "15"], " ", "v"}], "-", 
       RowBox[{"65685085010028", " ", 
        SuperscriptBox["u", "16"], " ", "v"}], "+", 
       RowBox[{"10060355216322", " ", 
        SuperscriptBox["u", "17"], " ", "v"}], "+", 
       RowBox[{"2403559861180", " ", 
        SuperscriptBox["u", "18"], " ", "v"}], "+", 
       RowBox[{"53257573426", " ", 
        SuperscriptBox["u", "19"], " ", "v"}], "+", 
       RowBox[{"71034767824", " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"123689959650", " ", "u", " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"88376847246711", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"324814251770328", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"1817136904594518", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"129539700903564", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"8124879294608850", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"13380054582276072", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"6706380223885950", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"5969247279310688", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"15493350238863084", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"14753364088788072", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"4076834244604842", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"3597731435846412", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"2484525554791830", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"29254768352856", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"176753694493422", " ", 
        SuperscriptBox["u", "16"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"10060355216322", " ", 
        SuperscriptBox["u", "17"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"3672250291", " ", 
        SuperscriptBox["u", "18"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"172838138376", " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"30809374937130", " ", "u", " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"295559483417472", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"2084107789591128", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"5167030301939820", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"27160407936498960", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"19053157549499568", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"45080161763266872", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"96690342059239860", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"69092752311686316", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"10925412210613632", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"53905523433525816", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"27800986764484836", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"3009443653321152", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"4168215579182256", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"29254768352856", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"65685085010028", " ", 
        SuperscriptBox["u", "16"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"1548043879374", " ", 
        SuperscriptBox["u", "17"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"1608052974387", " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"77409637794852", " ", "u", " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"667388650197312", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"8176473955260972", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"24078805111020012", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"41694518418459912", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"178181424091897074", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"139961800620450576", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"119035092257552520", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"272610457684516332", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"136439709567433116", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"40999015827881748", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"48157610222040024", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"3009443653321152", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"2484525554791830", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"15588512058120", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"4162609826511", " ", 
        SuperscriptBox["u", "16"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"3607685191992", " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"25540456058676", " ", "u", " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"3468191734942848", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"640578827985876", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"82693534246341660", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"134364214961527788", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"174855335279775876", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"546832451470040604", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"322175259866558448", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"199295275148107500", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"268728429923055576", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"40999015827881748", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"27800986764484836", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"3597731435846412", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"485972292624300", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"1514158251300", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"2030857153536", " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"374573890157460", " ", "u", " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"4048045050004008", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"34852365884026248", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"41741714524463958", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"374150610427883376", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"351035390148678054", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"373309410892149840", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"702070780297356108", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"199295275148107500", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"136439709567433116", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"53905523433525816", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"4076834244604842", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"821301373089912", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"22032432282246", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"5352789925272", " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"656583128507100", " ", "u", " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"1373309506512000", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"56005573973880504", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"132648657064065756", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"224657191603482156", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"746618821784299680", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"373309410892149840", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"322175259866558448", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"272610457684516332", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"10925412210613632", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"14753364088788072", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"212052879552324", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"35527551383196", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"12306101930322", " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"540295651665000", " ", "u", " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"8786970014977134", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"27597589747553544", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"238070184515105040", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"224657191603482156", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"351035390148678054", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"546832451470040604", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"119035092257552520", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"69092752311686316", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"15493350238863084", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"775535393989116", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"18090418714962", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"12562581747464", " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"184782225466784", " ", "u", " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"11938494558621376", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"27597589747553544", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"132648657064065756", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"374150610427883376", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"174855335279775876", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"139961800620450576", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"96690342059239860", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"5969247279310688", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"1214584844725868", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"3451488563480", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"10825252162912", " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"184782225466784", " ", "u", " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"8786970014977134", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"56005573973880504", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"41741714524463958", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"134364214961527788", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"178181424091897074", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"45080161763266872", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"6706380223885950", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"1399367070192652", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"5412626081456", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"12562581747464", " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"540295651665000", " ", "u", " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"1373309506512000", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"34852365884026248", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"82693534246341660", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"41694518418459912", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"19053157549499568", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"13380054582276072", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"1315831045654116", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"16014070310944", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"12306101930322", " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"656583128507100", " ", "u", " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"4048045050004008", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"640578827985876", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"24078805111020012", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"27160407936498960", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"8124879294608850", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"444530248954776", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"5784316784640", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"5352789925272", " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"374573890157460", " ", "u", " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"3468191734942848", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"8176473955260972", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"5167030301939820", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"129539700903564", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"446727482932452", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"30174761457924", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"2030857153536", " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"25540456058676", " ", "u", " ", 
        SuperscriptBox["v", "14"]}], "+", 
       RowBox[{"667388650197312", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"2084107789591128", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "14"]}], "+", 
       RowBox[{"1817136904594518", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"460431836565624", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "14"]}], "+", 
       RowBox[{"24063289435782", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "14"]}], "+", 
       RowBox[{"3607685191992", " ", 
        SuperscriptBox["v", "15"]}], "-", 
       RowBox[{"77409637794852", " ", "u", " ", 
        SuperscriptBox["v", "15"]}], "+", 
       RowBox[{"295559483417472", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "15"]}], "-", 
       RowBox[{"324814251770328", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "15"]}], "+", 
       RowBox[{"92998149852972", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "15"]}], "-", 
       RowBox[{"5121843443292", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "15"]}], "-", 
       RowBox[{"1608052974387", " ", 
        SuperscriptBox["v", "16"]}], "+", 
       RowBox[{"30809374937130", " ", "u", " ", 
        SuperscriptBox["v", "16"]}], "-", 
       RowBox[{"88376847246711", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "16"]}], "+", 
       RowBox[{"34875710072898", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "16"]}], "-", 
       RowBox[{"2554556852124", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "16"]}], "+", 
       RowBox[{"172838138376", " ", 
        SuperscriptBox["v", "17"]}], "-", 
       RowBox[{"123689959650", " ", "u", " ", 
        SuperscriptBox["v", "17"]}], "-", 
       RowBox[{"9936665256672", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "17"]}], "+", 
       RowBox[{"1375205740998", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "17"]}], "+", 
       RowBox[{"71034767824", " ", 
        SuperscriptBox["v", "18"]}], "-", 
       RowBox[{"1201779930590", " ", "u", " ", 
        SuperscriptBox["v", "18"]}], "-", 
       RowBox[{"74707018115", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "18"]}], "-", 
       RowBox[{"15258531488", " ", 
        SuperscriptBox["v", "19"]}], "-", 
       RowBox[{"37999041938", " ", "u", " ", 
        SuperscriptBox["v", "19"]}], "-", 
       RowBox[{"745777823", " ", 
        SuperscriptBox["v", "20"]}]}], ")"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "20"]], "1024", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "2"], "-", 
       RowBox[{"2", " ", "v"}], "-", 
       RowBox[{"2", " ", "u", " ", "v"}], "+", 
       SuperscriptBox["v", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4398050776", "+", 
       RowBox[{"95209477674", " ", "u"}], "-", 
       RowBox[{"236888605869", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"1438036467198", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"6386480750409", " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"7139812790580", " ", 
        SuperscriptBox["u", "5"]}], "-", 
       RowBox[{"5779456860477", " ", 
        SuperscriptBox["u", "6"]}], "+", 
       RowBox[{"21207623342622", " ", 
        SuperscriptBox["u", "7"]}], "-", 
       RowBox[{"21313189914423", " ", 
        SuperscriptBox["u", "8"]}], "+", 
       RowBox[{"16427346034132", " ", 
        SuperscriptBox["u", "9"]}], "-", 
       RowBox[{"21313189914423", " ", 
        SuperscriptBox["u", "10"]}], "+", 
       RowBox[{"21207623342622", " ", 
        SuperscriptBox["u", "11"]}], "-", 
       RowBox[{"5779456860477", " ", 
        SuperscriptBox["u", "12"]}], "-", 
       RowBox[{"7139812790580", " ", 
        SuperscriptBox["u", "13"]}], "+", 
       RowBox[{"6386480750409", " ", 
        SuperscriptBox["u", "14"]}], "-", 
       RowBox[{"1438036467198", " ", 
        SuperscriptBox["u", "15"]}], "-", 
       RowBox[{"236888605869", " ", 
        SuperscriptBox["u", "16"]}], "+", 
       RowBox[{"95209477674", " ", 
        SuperscriptBox["u", "17"]}], "+", 
       RowBox[{"4398050776", " ", 
        SuperscriptBox["u", "18"]}], "+", 
       RowBox[{"95209477674", " ", "v"}], "+", 
       RowBox[{"3333930682614", " ", "u", " ", "v"}], "+", 
       RowBox[{"7154219975442", " ", 
        SuperscriptBox["u", "2"], " ", "v"}], "-", 
       RowBox[{"74112620602158", " ", 
        SuperscriptBox["u", "3"], " ", "v"}], "+", 
       RowBox[{"67960722891312", " ", 
        SuperscriptBox["u", "4"], " ", "v"}], "+", 
       RowBox[{"254361616649784", " ", 
        SuperscriptBox["u", "5"], " ", "v"}], "-", 
       RowBox[{"638141860144914", " ", 
        SuperscriptBox["u", "6"], " ", "v"}], "+", 
       RowBox[{"573321740861550", " ", 
        SuperscriptBox["u", "7"], " ", "v"}], "-", 
       RowBox[{"193972959791304", " ", 
        SuperscriptBox["u", "8"], " ", "v"}], "-", 
       RowBox[{"193972959791304", " ", 
        SuperscriptBox["u", "9"], " ", "v"}], "+", 
       RowBox[{"573321740861550", " ", 
        SuperscriptBox["u", "10"], " ", "v"}], "-", 
       RowBox[{"638141860144914", " ", 
        SuperscriptBox["u", "11"], " ", "v"}], "+", 
       RowBox[{"254361616649784", " ", 
        SuperscriptBox["u", "12"], " ", "v"}], "+", 
       RowBox[{"67960722891312", " ", 
        SuperscriptBox["u", "13"], " ", "v"}], "-", 
       RowBox[{"74112620602158", " ", 
        SuperscriptBox["u", "14"], " ", "v"}], "+", 
       RowBox[{"7154219975442", " ", 
        SuperscriptBox["u", "15"], " ", "v"}], "+", 
       RowBox[{"3333930682614", " ", 
        SuperscriptBox["u", "16"], " ", "v"}], "+", 
       RowBox[{"95209477674", " ", 
        SuperscriptBox["u", "17"], " ", "v"}], "-", 
       RowBox[{"236888605869", " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"7154219975442", " ", "u", " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"162900086273364", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"73383686270664", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"1672412399222592", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"3130332613752588", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"91704986848356", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"5412782045913942", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"7900266173720058", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"5412782045913942", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"91704986848356", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"3130332613752588", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"1672412399222592", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"73383686270664", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"162900086273364", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"7154219975442", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"236888605869", " ", 
        SuperscriptBox["u", "16"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"1438036467198", " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"74112620602158", " ", "u", " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"73383686270664", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"2989101747437460", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"2725079534253912", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"12567473691001092", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"26859266151938970", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"14406880330781406", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"14406880330781406", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"26859266151938970", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"12567473691001092", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"2725079534253912", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"2989101747437460", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"73383686270664", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"74112620602158", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"1438036467198", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"6386480750409", " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"67960722891312", " ", "u", " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"1672412399222592", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"2725079534253912", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"25147847007510474", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"21941295794258448", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"41479146967891155", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"85191480968947824", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"41479146967891155", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"21941295794258448", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"25147847007510474", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"2725079534253912", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"1672412399222592", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"67960722891312", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"6386480750409", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"7139812790580", " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"254361616649784", " ", "u", " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"3130332613752588", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"12567473691001092", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"21941295794258448", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"97256589090956076", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"65596264544933928", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"65596264544933928", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"97256589090956076", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"21941295794258448", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"12567473691001092", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"3130332613752588", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"254361616649784", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"7139812790580", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"5779456860477", " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"638141860144914", " ", "u", " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"91704986848356", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"26859266151938970", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"41479146967891155", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"65596264544933928", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"160069525469861160", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"65596264544933928", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"41479146967891155", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"26859266151938970", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"91704986848356", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"638141860144914", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"5779456860477", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"21207623342622", " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"573321740861550", " ", "u", " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"5412782045913942", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"14406880330781406", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"85191480968947824", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"65596264544933928", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"65596264544933928", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"85191480968947824", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"14406880330781406", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"5412782045913942", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"573321740861550", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"21207623342622", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"21313189914423", " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"193972959791304", " ", "u", " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"7900266173720058", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"14406880330781406", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"41479146967891155", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"97256589090956076", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"41479146967891155", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"14406880330781406", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"7900266173720058", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"193972959791304", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"21313189914423", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"16427346034132", " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"193972959791304", " ", "u", " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"5412782045913942", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"26859266151938970", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"21941295794258448", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"21941295794258448", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"26859266151938970", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"5412782045913942", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"193972959791304", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"16427346034132", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"21313189914423", " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"573321740861550", " ", "u", " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"91704986848356", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"12567473691001092", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"25147847007510474", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"12567473691001092", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"91704986848356", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"573321740861550", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"21313189914423", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"21207623342622", " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"638141860144914", " ", "u", " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"3130332613752588", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"2725079534253912", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"2725079534253912", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"3130332613752588", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"638141860144914", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"21207623342622", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"5779456860477", " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"254361616649784", " ", "u", " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"1672412399222592", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"2989101747437460", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"1672412399222592", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"254361616649784", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"5779456860477", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"7139812790580", " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"67960722891312", " ", "u", " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"73383686270664", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"73383686270664", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"67960722891312", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"7139812790580", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"6386480750409", " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"74112620602158", " ", "u", " ", 
        SuperscriptBox["v", "14"]}], "+", 
       RowBox[{"162900086273364", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"74112620602158", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "14"]}], "+", 
       RowBox[{"6386480750409", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"1438036467198", " ", 
        SuperscriptBox["v", "15"]}], "+", 
       RowBox[{"7154219975442", " ", "u", " ", 
        SuperscriptBox["v", "15"]}], "+", 
       RowBox[{"7154219975442", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "15"]}], "-", 
       RowBox[{"1438036467198", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "15"]}], "-", 
       RowBox[{"236888605869", " ", 
        SuperscriptBox["v", "16"]}], "+", 
       RowBox[{"3333930682614", " ", "u", " ", 
        SuperscriptBox["v", "16"]}], "-", 
       RowBox[{"236888605869", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "16"]}], "+", 
       RowBox[{"95209477674", " ", 
        SuperscriptBox["v", "17"]}], "+", 
       RowBox[{"95209477674", " ", "u", " ", 
        SuperscriptBox["v", "17"]}], "+", 
       RowBox[{"4398050776", " ", 
        SuperscriptBox["v", "18"]}]}], ")"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}]}]}], "}"}]], "Input",
 CellChangeTimes->{{3.784970579849401*^9, 3.7849705810050793`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Lambda]", 
    RowBox[{"-", "3"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ": ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["R", "4"], "|", 
    SuperscriptBox["R", "4"]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.784967479603795*^9, 3.784967494331119*^9}, {
  3.7849700652305307`*^9, 3.784970069179413*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"7", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x1", "-", "x2"}], ")"}], "23"]}]], 
     RowBox[{"1592524800", " ", 
      RowBox[{"(", 
       RowBox[{"7342", "+", 
        RowBox[{"346525", " ", "u"}], "-", 
        RowBox[{"50951", " ", 
         SuperscriptBox["u", "2"]}], "-", 
        RowBox[{"14994566", " ", 
         SuperscriptBox["u", "3"]}], "+", 
        RowBox[{"53504200", " ", 
         SuperscriptBox["u", "4"]}], "+", 
        RowBox[{"16025815", " ", 
         SuperscriptBox["u", "5"]}], "-", 
        RowBox[{"467522649", " ", 
         SuperscriptBox["u", "6"]}], "+", 
        RowBox[{"1058372928", " ", 
         SuperscriptBox["u", "7"]}], "-", 
        RowBox[{"542143494", " ", 
         SuperscriptBox["u", "8"]}], "-", 
        RowBox[{"1676026700", " ", 
         SuperscriptBox["u", "9"]}], "+", 
        RowBox[{"3397945528", " ", 
         SuperscriptBox["u", "10"]}], "-", 
        RowBox[{"1825463978", " ", 
         SuperscriptBox["u", "11"]}], "-", 
        RowBox[{"1825463978", " ", 
         SuperscriptBox["u", "12"]}], "+", 
        RowBox[{"3397945528", " ", 
         SuperscriptBox["u", "13"]}], "-", 
        RowBox[{"1676026700", " ", 
         SuperscriptBox["u", "14"]}], "-", 
        RowBox[{"542143494", " ", 
         SuperscriptBox["u", "15"]}], "+", 
        RowBox[{"1058372928", " ", 
         SuperscriptBox["u", "16"]}], "-", 
        RowBox[{"467522649", " ", 
         SuperscriptBox["u", "17"]}], "+", 
        RowBox[{"16025815", " ", 
         SuperscriptBox["u", "18"]}], "+", 
        RowBox[{"53504200", " ", 
         SuperscriptBox["u", "19"]}], "-", 
        RowBox[{"14994566", " ", 
         SuperscriptBox["u", "20"]}], "-", 
        RowBox[{"50951", " ", 
         SuperscriptBox["u", "21"]}], "+", 
        RowBox[{"346525", " ", 
         SuperscriptBox["u", "22"]}], "+", 
        RowBox[{"7342", " ", 
         SuperscriptBox["u", "23"]}], "+", 
        RowBox[{"346525", " ", "v"}], "+", 
        RowBox[{"23761855", " ", "u", " ", "v"}], "+", 
        RowBox[{"137297241", " ", 
         SuperscriptBox["u", "2"], " ", "v"}], "-", 
        RowBox[{"1046089400", " ", 
         SuperscriptBox["u", "3"], " ", "v"}], "-", 
        RowBox[{"526990625", " ", 
         SuperscriptBox["u", "4"], " ", "v"}], "+", 
        RowBox[{"13158738279", " ", 
         SuperscriptBox["u", "5"], " ", "v"}], "-", 
        RowBox[{"24762715785", " ", 
         SuperscriptBox["u", "6"], " ", "v"}], "-", 
        RowBox[{"11730218328", " ", 
         SuperscriptBox["u", "7"], " ", "v"}], "+", 
        RowBox[{"90004907700", " ", 
         SuperscriptBox["u", "8"], " ", "v"}], "-", 
        RowBox[{"88343944550", " ", 
         SuperscriptBox["u", "9"], " ", "v"}], "-", 
        RowBox[{"44398510592", " ", 
         SuperscriptBox["u", "10"], " ", "v"}], "+", 
        RowBox[{"134966835360", " ", 
         SuperscriptBox["u", "11"], " ", "v"}], "-", 
        RowBox[{"44398510592", " ", 
         SuperscriptBox["u", "12"], " ", "v"}], "-", 
        RowBox[{"88343944550", " ", 
         SuperscriptBox["u", "13"], " ", "v"}], "+", 
        RowBox[{"90004907700", " ", 
         SuperscriptBox["u", "14"], " ", "v"}], "-", 
        RowBox[{"11730218328", " ", 
         SuperscriptBox["u", "15"], " ", "v"}], "-", 
        RowBox[{"24762715785", " ", 
         SuperscriptBox["u", "16"], " ", "v"}], "+", 
        RowBox[{"13158738279", " ", 
         SuperscriptBox["u", "17"], " ", "v"}], "-", 
        RowBox[{"526990625", " ", 
         SuperscriptBox["u", "18"], " ", "v"}], "-", 
        RowBox[{"1046089400", " ", 
         SuperscriptBox["u", "19"], " ", "v"}], "+", 
        RowBox[{"137297241", " ", 
         SuperscriptBox["u", "20"], " ", "v"}], "+", 
        RowBox[{"23761855", " ", 
         SuperscriptBox["u", "21"], " ", "v"}], "+", 
        RowBox[{"346525", " ", 
         SuperscriptBox["u", "22"], " ", "v"}], "-", 
        RowBox[{"50951", " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"137297241", " ", "u", " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"3228549975", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"1331152075", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"71466854850", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"103605339222", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"289239541938", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"820317727350", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"248484949425", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"1071104329225", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"825346525950", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"825346525950", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"1071104329225", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"248484949425", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"820317727350", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"289239541938", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"103605339222", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"71466854850", " ", 
         SuperscriptBox["u", "17"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"1331152075", " ", 
         SuperscriptBox["u", "18"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"3228549975", " ", 
         SuperscriptBox["u", "19"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"137297241", " ", 
         SuperscriptBox["u", "20"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"50951", " ", 
         SuperscriptBox["u", "21"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"14994566", " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"1046089400", " ", "u", " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"1331152075", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"121973241600", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"84865085325", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"1315696441716", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"2315038753350", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"1768753327500", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"5994402644925", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"990114820000", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"4397627922814", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"990114820000", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"5994402644925", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"1768753327500", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"2315038753350", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"1315696441716", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"84865085325", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"121973241600", " ", 
         SuperscriptBox["u", "17"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"1331152075", " ", 
         SuperscriptBox["u", "18"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"1046089400", " ", 
         SuperscriptBox["u", "19"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"14994566", " ", 
         SuperscriptBox["u", "20"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"53504200", " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"526990625", " ", "u", " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"71466854850", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"84865085325", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"2109064091400", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"1625494189500", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"9664194767850", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"13924534811850", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"4630347396675", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"9217451915975", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"9217451915975", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"4630347396675", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"13924534811850", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"9664194767850", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"1625494189500", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"2109064091400", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"84865085325", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"71466854850", " ", 
         SuperscriptBox["u", "17"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"526990625", " ", 
         SuperscriptBox["u", "18"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"53504200", " ", 
         SuperscriptBox["u", "19"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"16025815", " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"13158738279", " ", "u", " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"103605339222", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"1315696441716", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"1625494189500", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"15683799777912", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"9229714582410", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"26732919048516", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"21140618665689", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"3925251430450", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"21140618665689", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"26732919048516", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"9229714582410", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"15683799777912", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"1625494189500", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"1315696441716", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"103605339222", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"13158738279", " ", 
         SuperscriptBox["u", "17"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"16025815", " ", 
         SuperscriptBox["u", "18"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"467522649", " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"24762715785", " ", "u", " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"289239541938", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"2315038753350", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"9664194767850", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"9229714582410", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"44793835275420", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"16429993056864", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"12048980925150", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"12048980925150", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"16429993056864", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"44793835275420", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"9229714582410", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"9664194767850", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"2315038753350", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"289239541938", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"24762715785", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"467522649", " ", 
         SuperscriptBox["u", "17"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"1058372928", " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"11730218328", " ", "u", " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"820317727350", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"1768753327500", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"13924534811850", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"26732919048516", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"16429993056864", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"32956118472600", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"8829787563000", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"32956118472600", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"16429993056864", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"26732919048516", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"13924534811850", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"1768753327500", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"820317727350", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"11730218328", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"1058372928", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"542143494", " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"90004907700", " ", "u", " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"248484949425", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"5994402644925", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"4630347396675", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"21140618665689", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"12048980925150", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"8829787563000", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"8829787563000", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"12048980925150", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"21140618665689", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"4630347396675", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"5994402644925", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"248484949425", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"90004907700", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"542143494", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"1676026700", " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"88343944550", " ", "u", " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"1071104329225", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"990114820000", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"9217451915975", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"3925251430450", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"12048980925150", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"32956118472600", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"12048980925150", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"3925251430450", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"9217451915975", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"990114820000", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"1071104329225", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"88343944550", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"1676026700", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"3397945528", " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"44398510592", " ", "u", " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"825346525950", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"4397627922814", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"9217451915975", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"21140618665689", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"16429993056864", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"16429993056864", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"21140618665689", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"9217451915975", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"4397627922814", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"825346525950", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"44398510592", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"3397945528", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"1825463978", " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"134966835360", " ", "u", " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"825346525950", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"990114820000", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"4630347396675", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"26732919048516", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"44793835275420", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"26732919048516", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"4630347396675", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"990114820000", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"825346525950", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"134966835360", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"1825463978", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"1825463978", " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"44398510592", " ", "u", " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"1071104329225", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"5994402644925", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"13924534811850", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"9229714582410", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"9229714582410", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"13924534811850", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"5994402644925", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"1071104329225", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"44398510592", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"1825463978", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"3397945528", " ", 
         SuperscriptBox["v", "13"]}], "-", 
        RowBox[{"88343944550", " ", "u", " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"248484949425", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"1768753327500", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "13"]}], "-", 
        RowBox[{"9664194767850", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"15683799777912", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "13"]}], "-", 
        RowBox[{"9664194767850", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"1768753327500", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"248484949425", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "13"]}], "-", 
        RowBox[{"88343944550", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"3397945528", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "13"]}], "-", 
        RowBox[{"1676026700", " ", 
         SuperscriptBox["v", "14"]}], "+", 
        RowBox[{"90004907700", " ", "u", " ", 
         SuperscriptBox["v", "14"]}], "-", 
        RowBox[{"820317727350", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "14"]}], "+", 
        RowBox[{"2315038753350", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "14"]}], "-", 
        RowBox[{"1625494189500", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "14"]}], "-", 
        RowBox[{"1625494189500", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "14"]}], "+", 
        RowBox[{"2315038753350", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "14"]}], "-", 
        RowBox[{"820317727350", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "14"]}], "+", 
        RowBox[{"90004907700", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "14"]}], "-", 
        RowBox[{"1676026700", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "14"]}], "-", 
        RowBox[{"542143494", " ", 
         SuperscriptBox["v", "15"]}], "-", 
        RowBox[{"11730218328", " ", "u", " ", 
         SuperscriptBox["v", "15"]}], "+", 
        RowBox[{"289239541938", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "15"]}], "-", 
        RowBox[{"1315696441716", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "15"]}], "+", 
        RowBox[{"2109064091400", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "15"]}], "-", 
        RowBox[{"1315696441716", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "15"]}], "+", 
        RowBox[{"289239541938", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "15"]}], "-", 
        RowBox[{"11730218328", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "15"]}], "-", 
        RowBox[{"542143494", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "15"]}], "+", 
        RowBox[{"1058372928", " ", 
         SuperscriptBox["v", "16"]}], "-", 
        RowBox[{"24762715785", " ", "u", " ", 
         SuperscriptBox["v", "16"]}], "+", 
        RowBox[{"103605339222", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "16"]}], "-", 
        RowBox[{"84865085325", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "16"]}], "-", 
        RowBox[{"84865085325", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "16"]}], "+", 
        RowBox[{"103605339222", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "16"]}], "-", 
        RowBox[{"24762715785", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "16"]}], "+", 
        RowBox[{"1058372928", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "16"]}], "-", 
        RowBox[{"467522649", " ", 
         SuperscriptBox["v", "17"]}], "+", 
        RowBox[{"13158738279", " ", "u", " ", 
         SuperscriptBox["v", "17"]}], "-", 
        RowBox[{"71466854850", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "17"]}], "+", 
        RowBox[{"121973241600", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "17"]}], "-", 
        RowBox[{"71466854850", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "17"]}], "+", 
        RowBox[{"13158738279", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "17"]}], "-", 
        RowBox[{"467522649", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "17"]}], "+", 
        RowBox[{"16025815", " ", 
         SuperscriptBox["v", "18"]}], "-", 
        RowBox[{"526990625", " ", "u", " ", 
         SuperscriptBox["v", "18"]}], "+", 
        RowBox[{"1331152075", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "18"]}], "+", 
        RowBox[{"1331152075", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "18"]}], "-", 
        RowBox[{"526990625", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "18"]}], "+", 
        RowBox[{"16025815", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "18"]}], "+", 
        RowBox[{"53504200", " ", 
         SuperscriptBox["v", "19"]}], "-", 
        RowBox[{"1046089400", " ", "u", " ", 
         SuperscriptBox["v", "19"]}], "+", 
        RowBox[{"3228549975", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "19"]}], "-", 
        RowBox[{"1046089400", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "19"]}], "+", 
        RowBox[{"53504200", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "19"]}], "-", 
        RowBox[{"14994566", " ", 
         SuperscriptBox["v", "20"]}], "+", 
        RowBox[{"137297241", " ", "u", " ", 
         SuperscriptBox["v", "20"]}], "+", 
        RowBox[{"137297241", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "20"]}], "-", 
        RowBox[{"14994566", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "20"]}], "-", 
        RowBox[{"50951", " ", 
         SuperscriptBox["v", "21"]}], "+", 
        RowBox[{"23761855", " ", "u", " ", 
         SuperscriptBox["v", "21"]}], "-", 
        RowBox[{"50951", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "21"]}], "+", 
        RowBox[{"346525", " ", 
         SuperscriptBox["v", "22"]}], "+", 
        RowBox[{"346525", " ", "u", " ", 
         SuperscriptBox["v", "22"]}], "+", 
        RowBox[{"7342", " ", 
         SuperscriptBox["v", "23"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"7", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "23"]}]], 
    RowBox[{"99532800", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "58739"}], "-", 
       RowBox[{"2777063", " ", "u"}], "-", 
       RowBox[{"116807", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"111484309", " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"407651000", " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{"133679776", " ", 
        SuperscriptBox["u", "5"]}], "+", 
       RowBox[{"2581318998", " ", 
        SuperscriptBox["u", "6"]}], "-", 
       RowBox[{"8229517074", " ", 
        SuperscriptBox["u", "7"]}], "+", 
       RowBox[{"12735178650", " ", 
        SuperscriptBox["u", "8"]}], "-", 
       RowBox[{"8548554350", " ", 
        SuperscriptBox["u", "9"]}], "-", 
       RowBox[{"9429482774", " ", 
        SuperscriptBox["u", "10"]}], "+", 
       RowBox[{"35452844674", " ", 
        SuperscriptBox["u", "11"]}], "-", 
       RowBox[{"50056228976", " ", 
        SuperscriptBox["u", "12"]}], "+", 
       RowBox[{"36612234976", " ", 
        SuperscriptBox["u", "13"]}], "-", 
       RowBox[{"4858738700", " ", 
        SuperscriptBox["u", "14"]}], "-", 
       RowBox[{"17073041724", " ", 
        SuperscriptBox["u", "15"]}], "+", 
       RowBox[{"16696910385", " ", 
        SuperscriptBox["u", "16"]}], "-", 
       RowBox[{"6321675123", " ", 
        SuperscriptBox["u", "17"]}], "-", 
       RowBox[{"5419163", " ", 
        SuperscriptBox["u", "18"]}], "+", 
       RowBox[{"835673425", " ", 
        SuperscriptBox["u", "19"]}], "-", 
       RowBox[{"231439664", " ", 
        SuperscriptBox["u", "20"]}], "-", 
       RowBox[{"290744", " ", 
        SuperscriptBox["u", "21"]}], "+", 
       RowBox[{"5549230", " ", 
        SuperscriptBox["u", "22"]}], "+", 
       RowBox[{"117478", " ", 
        SuperscriptBox["u", "23"]}], "-", 
       RowBox[{"2772167", " ", "v"}], "-", 
       RowBox[{"190085600", " ", "u", " ", "v"}], "-", 
       RowBox[{"1104150663", " ", 
        SuperscriptBox["u", "2"], " ", "v"}], "+", 
       RowBox[{"8036265400", " ", 
        SuperscriptBox["u", "3"], " ", "v"}], "+", 
       RowBox[{"1707466000", " ", 
        SuperscriptBox["u", "4"], " ", "v"}], "-", 
       RowBox[{"93005091648", " ", 
        SuperscriptBox["u", "5"], " ", "v"}], "+", 
       RowBox[{"232752152790", " ", 
        SuperscriptBox["u", "6"], " ", "v"}], "-", 
       RowBox[{"135962364096", " ", 
        SuperscriptBox["u", "7"], " ", "v"}], "-", 
       RowBox[{"483051336750", " ", 
        SuperscriptBox["u", "8"], " ", "v"}], "+", 
       RowBox[{"1376752904800", " ", 
        SuperscriptBox["u", "9"], " ", "v"}], "-", 
       RowBox[{"1644064005014", " ", 
        SuperscriptBox["u", "10"], " ", "v"}], "+", 
       RowBox[{"538847223120", " ", 
        SuperscriptBox["u", "11"], " ", "v"}], "+", 
       RowBox[{"1290605134336", " ", 
        SuperscriptBox["u", "12"], " ", "v"}], "-", 
       RowBox[{"2084520891200", " ", 
        SuperscriptBox["u", "13"], " ", "v"}], "+", 
       RowBox[{"1203432851700", " ", 
        SuperscriptBox["u", "14"], " ", "v"}], "+", 
       RowBox[{"42142443840", " ", 
        SuperscriptBox["u", "15"], " ", "v"}], "-", 
       RowBox[{"430957399635", " ", 
        SuperscriptBox["u", "16"], " ", "v"}], "+", 
       RowBox[{"198340757568", " ", 
        SuperscriptBox["u", "17"], " ", "v"}], "-", 
       RowBox[{"5946794075", " ", 
        SuperscriptBox["u", "18"], " ", "v"}], "-", 
       RowBox[{"16400069000", " ", 
        SuperscriptBox["u", "19"], " ", "v"}], "+", 
       RowBox[{"2202039864", " ", 
        SuperscriptBox["u", "20"], " ", "v"}], "+", 
       RowBox[{"380171200", " ", 
        SuperscriptBox["u", "21"], " ", "v"}], "+", 
       RowBox[{"5549230", " ", 
        SuperscriptBox["u", "22"], " ", "v"}], "+", 
       RowBox[{"407551", " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"1097889201", " ", "u", " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"25723487250", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"8511768050", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"552795358050", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"1033474967982", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"1598078965158", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"8096124137850", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"10530040564800", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"1120054102400", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"21593849833350", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"28159278413850", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"9602556575350", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"12602052847350", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"14708863681650", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"3930072687342", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"1859718763953", " ", 
        SuperscriptBox["u", "16"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"1125380836575", " ", 
        SuperscriptBox["u", "17"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"19685342500", " ", 
        SuperscriptBox["u", "18"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"51446974500", " ", 
        SuperscriptBox["u", "19"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"2202039864", " ", 
        SuperscriptBox["u", "20"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"290744", " ", 
        SuperscriptBox["u", "21"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"119955355", " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"8363803600", " ", "u", " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"11173574450", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"972474237000", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"918364424850", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"10478409140304", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"25808162264550", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"1247960077200", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"82633860018000", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"119545823681600", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"15916148182438", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"130008530628400", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"131479966544850", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"15126868314000", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"44829094092750", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"21272781881808", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"1529418606075", " ", 
        SuperscriptBox["u", "16"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"1944948474000", " ", 
        SuperscriptBox["u", "17"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"19685342500", " ", 
        SuperscriptBox["u", "18"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"16400069000", " ", 
        SuperscriptBox["u", "19"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"231439664", " ", 
        SuperscriptBox["u", "20"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"428022425", " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"4239328075", " ", "u", " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"572585478525", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"611054181225", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"17559371875050", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"19002217287150", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"90556891998300", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"217412772772500", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"33107969054700", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"408219429369100", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"472185018248450", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"16605952969050", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"344859694024050", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"173875966201350", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"31753403819100", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"35118743750100", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"1529418606075", " ", 
        SuperscriptBox["u", "16"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"1125380836575", " ", 
        SuperscriptBox["u", "17"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"5946794075", " ", 
        SuperscriptBox["u", "18"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"835673425", " ", 
        SuperscriptBox["u", "19"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"128260613", " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"105335665920", " ", "u", " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"826243795971", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"10794372741504", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"12751186531950", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"148494952311552", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"118322707985244", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"439688560110768", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"786870818830260", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"65372608745600", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"1065697585855038", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"668349332285472", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"223256766353670", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"296989904623104", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"31753403819100", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"21272781881808", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"1859718763953", " ", 
        SuperscriptBox["u", "16"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"198340757568", " ", 
        SuperscriptBox["u", "17"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"5419163", " ", 
        SuperscriptBox["u", "18"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"3740356125", " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"198205246845", " ", "u", " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"2331993722184", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"19020931828200", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"83319074203050", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"104934058368426", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"578582026948170", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"135650930040342", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"1304859101220450", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"1215585037878750", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"621798328104588", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"1157164053896340", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"223256766353670", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"173875966201350", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"44829094092750", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"3930072687342", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"430957399635", " ", 
        SuperscriptBox["u", "16"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"6321675123", " ", 
        SuperscriptBox["u", "17"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"8467393311", " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"93819920256", " ", "u", " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"6612739543800", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"13878908236800", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"127446921251550", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"228660772174704", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"486147398064246", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"983171274660000", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"616615695883350", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"1966342549320000", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"621798328104588", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"668349332285472", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"344859694024050", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"15126868314000", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"14708863681650", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"42142443840", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"16696910385", " ", 
        SuperscriptBox["u", "16"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"4337863074", " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"720381514950", " ", "u", " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"2072012282550", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"48846106526850", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"16502016085650", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"278826767024778", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"89274063341700", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"1233231391766700", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"616615695883350", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"1215585037878750", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"1065697585855038", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"16605952969050", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"131479966544850", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"12602052847350", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"1203432851700", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"17073041724", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"13407293050", " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"707767986400", " ", "u", " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"8482502472950", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"10462706946800", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"63965588879350", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"130745217491200", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"89274063341700", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"983171274660000", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"1304859101220450", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"65372608745600", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"472185018248450", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"130008530628400", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"9602556575350", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"2084520891200", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"4858738700", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"27182752202", " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"353458870678", " ", "u", " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"6565428580500", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"31832296364876", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"63965588879350", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"278826767024778", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"486147398064246", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"135650930040342", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"786870818830260", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"408219429369100", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"15916148182438", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"28159278413850", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"1290605134336", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"36612234976", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"14603384302", " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"1077694446240", " ", "u", " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"6565428580500", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"10462706946800", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"16502016085650", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"228660772174704", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"578582026948170", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"439688560110768", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"33107969054700", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"119545823681600", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"21593849833350", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"538847223120", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"50056228976", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"14603384302", " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"353458870678", " ", "u", " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"8482502472950", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"48846106526850", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"127446921251550", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"104934058368426", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"118322707985244", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"217412772772500", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"82633860018000", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"1120054102400", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"1644064005014", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"35452844674", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"27182752202", " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"707767986400", " ", "u", " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"2072012282550", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"13878908236800", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"83319074203050", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"148494952311552", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"90556891998300", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"1247960077200", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"10530040564800", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"1376752904800", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"9429482774", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"13407293050", " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"720381514950", " ", "u", " ", 
        SuperscriptBox["v", "14"]}], "+", 
       RowBox[{"6612739543800", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"19020931828200", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "14"]}], "+", 
       RowBox[{"12751186531950", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "14"]}], "+", 
       RowBox[{"19002217287150", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"25808162264550", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "14"]}], "+", 
       RowBox[{"8096124137850", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"483051336750", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"8548554350", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "14"]}], "+", 
       RowBox[{"4337863074", " ", 
        SuperscriptBox["v", "15"]}], "+", 
       RowBox[{"93819920256", " ", "u", " ", 
        SuperscriptBox["v", "15"]}], "-", 
       RowBox[{"2331993722184", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "15"]}], "+", 
       RowBox[{"10794372741504", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "15"]}], "-", 
       RowBox[{"17559371875050", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "15"]}], "+", 
       RowBox[{"10478409140304", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "15"]}], "-", 
       RowBox[{"1598078965158", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "15"]}], "-", 
       RowBox[{"135962364096", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "15"]}], "+", 
       RowBox[{"12735178650", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "15"]}], "-", 
       RowBox[{"8467393311", " ", 
        SuperscriptBox["v", "16"]}], "+", 
       RowBox[{"198205246845", " ", "u", " ", 
        SuperscriptBox["v", "16"]}], "-", 
       RowBox[{"826243795971", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "16"]}], "+", 
       RowBox[{"611054181225", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "16"]}], "+", 
       RowBox[{"918364424850", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "16"]}], "-", 
       RowBox[{"1033474967982", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "16"]}], "+", 
       RowBox[{"232752152790", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "16"]}], "-", 
       RowBox[{"8229517074", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "16"]}], "+", 
       RowBox[{"3740356125", " ", 
        SuperscriptBox["v", "17"]}], "-", 
       RowBox[{"105335665920", " ", "u", " ", 
        SuperscriptBox["v", "17"]}], "+", 
       RowBox[{"572585478525", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "17"]}], "-", 
       RowBox[{"972474237000", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "17"]}], "+", 
       RowBox[{"552795358050", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "17"]}], "-", 
       RowBox[{"93005091648", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "17"]}], "+", 
       RowBox[{"2581318998", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "17"]}], "-", 
       RowBox[{"128260613", " ", 
        SuperscriptBox["v", "18"]}], "+", 
       RowBox[{"4239328075", " ", "u", " ", 
        SuperscriptBox["v", "18"]}], "-", 
       RowBox[{"11173574450", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "18"]}], "-", 
       RowBox[{"8511768050", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "18"]}], "+", 
       RowBox[{"1707466000", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "18"]}], "+", 
       RowBox[{"133679776", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "18"]}], "-", 
       RowBox[{"428022425", " ", 
        SuperscriptBox["v", "19"]}], "+", 
       RowBox[{"8363803600", " ", "u", " ", 
        SuperscriptBox["v", "19"]}], "-", 
       RowBox[{"25723487250", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "19"]}], "+", 
       RowBox[{"8036265400", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "19"]}], "-", 
       RowBox[{"407651000", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "19"]}], "+", 
       RowBox[{"119955355", " ", 
        SuperscriptBox["v", "20"]}], "-", 
       RowBox[{"1097889201", " ", "u", " ", 
        SuperscriptBox["v", "20"]}], "-", 
       RowBox[{"1104150663", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "20"]}], "+", 
       RowBox[{"111484309", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "20"]}], "+", 
       RowBox[{"407551", " ", 
        SuperscriptBox["v", "21"]}], "-", 
       RowBox[{"190085600", " ", "u", " ", 
        SuperscriptBox["v", "21"]}], "-", 
       RowBox[{"116807", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "21"]}], "-", 
       RowBox[{"2772167", " ", 
        SuperscriptBox["v", "22"]}], "-", 
       RowBox[{"2777063", " ", "u", " ", 
        SuperscriptBox["v", "22"]}], "-", 
       RowBox[{"58739", " ", 
        SuperscriptBox["v", "23"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"7", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x1", "-", "x2"}], ")"}], "22"]}]], 
     RowBox[{"4976640", " ", 
      RowBox[{"(", 
       RowBox[{"18930567", "+", 
        RowBox[{"695195622", " ", "u"}], "-", 
        RowBox[{"366830349", " ", 
         SuperscriptBox["u", "2"]}], "-", 
        RowBox[{"23026000240", " ", 
         SuperscriptBox["u", "3"]}], "+", 
        RowBox[{"80316898435", " ", 
         SuperscriptBox["u", "4"]}], "-", 
        RowBox[{"8473795482", " ", 
         SuperscriptBox["u", "5"]}], "-", 
        RowBox[{"497460633793", " ", 
         SuperscriptBox["u", "6"]}], "+", 
        RowBox[{"1255438553200", " ", 
         SuperscriptBox["u", "7"]}], "-", 
        RowBox[{"1239240051510", " ", 
         SuperscriptBox["u", "8"]}], "-", 
        RowBox[{"314280538060", " ", 
         SuperscriptBox["u", "9"]}], "+", 
        RowBox[{"2560877336314", " ", 
         SuperscriptBox["u", "10"]}], "-", 
        RowBox[{"3628998129408", " ", 
         SuperscriptBox["u", "11"]}], "+", 
        RowBox[{"2560877336314", " ", 
         SuperscriptBox["u", "12"]}], "-", 
        RowBox[{"314280538060", " ", 
         SuperscriptBox["u", "13"]}], "-", 
        RowBox[{"1239240051510", " ", 
         SuperscriptBox["u", "14"]}], "+", 
        RowBox[{"1255438553200", " ", 
         SuperscriptBox["u", "15"]}], "-", 
        RowBox[{"497460633793", " ", 
         SuperscriptBox["u", "16"]}], "-", 
        RowBox[{"8473795482", " ", 
         SuperscriptBox["u", "17"]}], "+", 
        RowBox[{"80316898435", " ", 
         SuperscriptBox["u", "18"]}], "-", 
        RowBox[{"23026000240", " ", 
         SuperscriptBox["u", "19"]}], "-", 
        RowBox[{"366830349", " ", 
         SuperscriptBox["u", "20"]}], "+", 
        RowBox[{"695195622", " ", 
         SuperscriptBox["u", "21"]}], "+", 
        RowBox[{"18930567", " ", 
         SuperscriptBox["u", "22"]}], "+", 
        RowBox[{"694785822", " ", "v"}], "+", 
        RowBox[{"35778406458", " ", "u", " ", "v"}], "+", 
        RowBox[{"162297726528", " ", 
         SuperscriptBox["u", "2"], " ", "v"}], "-", 
        RowBox[{"1234088838752", " ", 
         SuperscriptBox["u", "3"], " ", "v"}], "-", 
        RowBox[{"192384060022", " ", 
         SuperscriptBox["u", "4"], " ", "v"}], "+", 
        RowBox[{"12052886292062", " ", 
         SuperscriptBox["u", "5"], " ", "v"}], "-", 
        RowBox[{"24664661099760", " ", 
         SuperscriptBox["u", "6"], " ", "v"}], "+", 
        RowBox[{"1257679006672", " ", 
         SuperscriptBox["u", "7"], " ", "v"}], "+", 
        RowBox[{"64559263441252", " ", 
         SuperscriptBox["u", "8"], " ", "v"}], "-", 
        RowBox[{"104266954667428", " ", 
         SuperscriptBox["u", "9"], " ", "v"}], "+", 
        RowBox[{"52289489007168", " ", 
         SuperscriptBox["u", "10"], " ", "v"}], "+", 
        RowBox[{"52289489007168", " ", 
         SuperscriptBox["u", "11"], " ", "v"}], "-", 
        RowBox[{"104266954667428", " ", 
         SuperscriptBox["u", "12"], " ", "v"}], "+", 
        RowBox[{"64559263441252", " ", 
         SuperscriptBox["u", "13"], " ", "v"}], "+", 
        RowBox[{"1257679006672", " ", 
         SuperscriptBox["u", "14"], " ", "v"}], "-", 
        RowBox[{"24664661099760", " ", 
         SuperscriptBox["u", "15"], " ", "v"}], "+", 
        RowBox[{"12052886292062", " ", 
         SuperscriptBox["u", "16"], " ", "v"}], "-", 
        RowBox[{"192384060022", " ", 
         SuperscriptBox["u", "17"], " ", "v"}], "-", 
        RowBox[{"1234088838752", " ", 
         SuperscriptBox["u", "18"], " ", "v"}], "+", 
        RowBox[{"162297726528", " ", 
         SuperscriptBox["u", "19"], " ", "v"}], "+", 
        RowBox[{"35778406458", " ", 
         SuperscriptBox["u", "20"], " ", "v"}], "+", 
        RowBox[{"694785822", " ", 
         SuperscriptBox["u", "21"], " ", "v"}], "-", 
        RowBox[{"415960629", " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"162416160528", " ", "u", " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"3381609070152", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"664080330744", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"60548222338921", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"91640864294160", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"188983950673728", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"629592528538400", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"419654337071454", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"590609564991240", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"1209911311508112", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"590609564991240", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"419654337071454", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"629592528538400", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"188983950673728", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"91640864294160", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"60548222338921", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"664080330744", " ", 
         SuperscriptBox["u", "17"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"3381609070152", " ", 
         SuperscriptBox["u", "18"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"162416160528", " ", 
         SuperscriptBox["u", "19"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"415960629", " ", 
         SuperscriptBox["u", "20"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"23977469440", " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"1247373503552", " ", "u", " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"868085926344", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"100053310032144", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"70491565710280", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"890466340039200", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"1600208516543728", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"979907789420856", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"4658379065838720", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"2939570620638120", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"2939570620638120", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"4658379065838720", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"979907789420856", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"1600208516543728", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"890466340039200", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"70491565710280", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"100053310032144", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"868085926344", " ", 
         SuperscriptBox["u", "17"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"1247373503552", " ", 
         SuperscriptBox["u", "18"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"23977469440", " ", 
         SuperscriptBox["u", "19"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"80613532165", " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"403117124482", " ", "u", " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"60316939151911", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"62782984795960", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"1374444443248000", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"941590191815840", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"5874240984976392", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"8622564804779160", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"4317228904484010", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"14749969096357500", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"4317228904484010", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"8622564804779160", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"5874240984976392", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"941590191815840", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"1374444443248000", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"62782984795960", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"60316939151911", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"403117124482", " ", 
         SuperscriptBox["u", "17"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"80613532165", " ", 
         SuperscriptBox["u", "18"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"23218549890", " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"12339700944722", " ", "u", " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"79106120623968", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"840721745846160", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"1043421765674960", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"8360974943838384", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"2819565349711152", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"19603761527180832", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"15855026404456140", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"15855026404456140", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"19603761527180832", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"2819565349711152", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"8360974943838384", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"1043421765674960", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"840721745846160", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"79106120623968", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"12339700944722", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"23218549890", " ", 
         SuperscriptBox["u", "17"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"579183394479", " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"20446629048352", " ", "u", " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"190564465908120", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"1338697805698400", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"4466149134934480", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"6712665050789712", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"21453635332484824", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"4677550488156176", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"32809600725556194", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"4677550488156176", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"21453635332484824", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"6712665050789712", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"4466149134934480", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"1338697805698400", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"190564465908120", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"20446629048352", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"579183394479", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"1108759233744", " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"10264965065824", " ", "u", " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"463152189374608", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"613047359374488", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"6711941189960264", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"6745250136618592", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"21170766358085168", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"20968439123257296", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"20968439123257296", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"21170766358085168", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"6745250136618592", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"6711941189960264", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"613047359374488", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"463152189374608", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"10264965065824", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"1108759233744", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"287386509810", " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"56354974313756", " ", "u", " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"124022928062250", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"2074247013421296", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"1997663818495030", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"12614993941389420", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"6395652961989822", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"30236012455175472", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"6395652961989822", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"12614993941389420", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"1997663818495030", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"2074247013421296", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"124022928062250", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"56354974313756", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"287386509810", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"1736164759140", " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"35632375208764", " ", "u", " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"310333794708984", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"761855822773560", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"409009531650500", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"13892906812229940", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"12589828895693952", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"12589828895693952", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"13892906812229940", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"409009531650500", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"761855822773560", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"310333794708984", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"35632375208764", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"1736164759140", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"2280161518518", " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"34241449964608", " ", "u", " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"2166760395800", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"784939963510360", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"1393964325083290", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"9345068956436656", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"20221590639307232", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"9345068956436656", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"1393964325083290", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"784939963510360", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"2166760395800", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"34241449964608", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"2280161518518", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"33256080", " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"34231602947168", " ", "u", " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"313896339689784", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"2125855030515696", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"6528666722147384", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"4819551593687712", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"4819551593687712", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"6528666722147384", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"2125855030515696", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"313896339689784", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"34231602947168", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"33256080", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"2280220808398", " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"35656235075964", " ", "u", " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"122161114012050", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"659773651870488", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"4547582336021200", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"7739593810227888", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"4547582336021200", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"659773651870488", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"122161114012050", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"35656235075964", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"2280220808398", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"1736206490740", " ", 
         SuperscriptBox["v", "13"]}], "-", 
        RowBox[{"56380756445756", " ", "u", " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"462758967259408", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "13"]}], "-", 
        RowBox[{"1314322168560800", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"935319565409600", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"935319565409600", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "13"]}], "-", 
        RowBox[{"1314322168560800", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"462758967259408", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "13"]}], "-", 
        RowBox[{"56380756445756", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"1736206490740", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"287363835210", " ", 
         SuperscriptBox["v", "14"]}], "+", 
        RowBox[{"10283492590624", " ", "u", " ", 
         SuperscriptBox["v", "14"]}], "-", 
        RowBox[{"190812337003320", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "14"]}], "+", 
        RowBox[{"834072417786960", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "14"]}], "-", 
        RowBox[{"1328539375006000", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "14"]}], "+", 
        RowBox[{"834072417786960", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "14"]}], "-", 
        RowBox[{"190812337003320", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "14"]}], "+", 
        RowBox[{"10283492590624", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "14"]}], "+", 
        RowBox[{"287363835210", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "14"]}], "-", 
        RowBox[{"1108750241424", " ", 
         SuperscriptBox["v", "15"]}], "+", 
        RowBox[{"20437191078112", " ", "u", " ", 
         SuperscriptBox["v", "15"]}], "-", 
        RowBox[{"78834798214368", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "15"]}], "+", 
        RowBox[{"62816219333560", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "15"]}], "+", 
        RowBox[{"62816219333560", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "15"]}], "-", 
        RowBox[{"78834798214368", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "15"]}], "+", 
        RowBox[{"20437191078112", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "15"]}], "-", 
        RowBox[{"1108750241424", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "15"]}], "+", 
        RowBox[{"579181204539", " ", 
         SuperscriptBox["v", "16"]}], "-", 
        RowBox[{"12336336874562", " ", "u", " ", 
         SuperscriptBox["v", "16"]}], "+", 
        RowBox[{"60193325135011", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "16"]}], "-", 
        RowBox[{"99451639060944", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "16"]}], "+", 
        RowBox[{"60193325135011", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "16"]}], "-", 
        RowBox[{"12336336874562", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "16"]}], "+", 
        RowBox[{"579181204539", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "16"]}], "-", 
        RowBox[{"23218529370", " ", 
         SuperscriptBox["v", "17"]}], "+", 
        RowBox[{"402348918082", " ", "u", " ", 
         SuperscriptBox["v", "17"]}], "-", 
        RowBox[{"837191784744", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "17"]}], "-", 
        RowBox[{"837191784744", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "17"]}], "+", 
        RowBox[{"402348918082", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "17"]}], "-", 
        RowBox[{"23218529370", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "17"]}], "-", 
        RowBox[{"80613290865", " ", 
         SuperscriptBox["v", "18"]}], "+", 
        RowBox[{"1247450485552", " ", "u", " ", 
         SuperscriptBox["v", "18"]}], "-", 
        RowBox[{"3385089346752", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "18"]}], "+", 
        RowBox[{"1247450485552", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "18"]}], "-", 
        RowBox[{"80613290865", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "18"]}], "+", 
        RowBox[{"23977358640", " ", 
         SuperscriptBox["v", "19"]}], "-", 
        RowBox[{"162405396128", " ", "u", " ", 
         SuperscriptBox["v", "19"]}], "-", 
        RowBox[{"162405396128", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "19"]}], "+", 
        RowBox[{"23977358640", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "19"]}], "+", 
        RowBox[{"415987449", " ", 
         SuperscriptBox["v", "20"]}], "-", 
        RowBox[{"35782695098", " ", "u", " ", 
         SuperscriptBox["v", "20"]}], "+", 
        RowBox[{"415987449", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "20"]}], "-", 
        RowBox[{"694789462", " ", 
         SuperscriptBox["v", "21"]}], "-", 
        RowBox[{"694789462", " ", "u", " ", 
         SuperscriptBox["v", "21"]}], "-", 
        RowBox[{"18930347", " ", 
         SuperscriptBox["v", "22"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"7", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "23"]}]], 
    RowBox[{"9953280", " ", 
     RowBox[{"(", 
      RowBox[{"25390369", "+", 
       RowBox[{"1042197325", " ", "u"}], "-", 
       RowBox[{"510914357", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"42685499897", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"155243391235", " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{"44767702135", " ", 
        SuperscriptBox["u", "5"]}], "-", 
       RowBox[{"1352074945023", " ", 
        SuperscriptBox["u", "6"]}], "+", 
       RowBox[{"3032731990341", " ", 
        SuperscriptBox["u", "7"]}], "-", 
       RowBox[{"1404496679958", " ", 
        SuperscriptBox["u", "8"]}], "-", 
       RowBox[{"5241764898110", " ", 
        SuperscriptBox["u", "9"]}], "+", 
       RowBox[{"10319814871726", " ", 
        SuperscriptBox["u", "10"]}], "-", 
       RowBox[{"5512092605786", " ", 
        SuperscriptBox["u", "11"]}], "-", 
       RowBox[{"5512092605786", " ", 
        SuperscriptBox["u", "12"]}], "+", 
       RowBox[{"10319814871726", " ", 
        SuperscriptBox["u", "13"]}], "-", 
       RowBox[{"5241764898110", " ", 
        SuperscriptBox["u", "14"]}], "-", 
       RowBox[{"1404496679958", " ", 
        SuperscriptBox["u", "15"]}], "+", 
       RowBox[{"3032731990341", " ", 
        SuperscriptBox["u", "16"]}], "-", 
       RowBox[{"1352074945023", " ", 
        SuperscriptBox["u", "17"]}], "+", 
       RowBox[{"44767702135", " ", 
        SuperscriptBox["u", "18"]}], "+", 
       RowBox[{"155243391235", " ", 
        SuperscriptBox["u", "19"]}], "-", 
       RowBox[{"42685499897", " ", 
        SuperscriptBox["u", "20"]}], "-", 
       RowBox[{"510914357", " ", 
        SuperscriptBox["u", "21"]}], "+", 
       RowBox[{"1042197325", " ", 
        SuperscriptBox["u", "22"]}], "+", 
       RowBox[{"25390369", " ", 
        SuperscriptBox["u", "23"]}], "+", 
       RowBox[{"1042197325", " ", "v"}], "+", 
       RowBox[{"61848763120", " ", "u", " ", "v"}], "+", 
       RowBox[{"325569967227", " ", 
        SuperscriptBox["u", "2"], " ", "v"}], "-", 
       RowBox[{"2589614395760", " ", 
        SuperscriptBox["u", "3"], " ", "v"}], "-", 
       RowBox[{"1198143023705", " ", 
        SuperscriptBox["u", "4"], " ", "v"}], "+", 
       RowBox[{"32069482211088", " ", 
        SuperscriptBox["u", "5"], " ", "v"}], "-", 
       RowBox[{"59159136499455", " ", 
        SuperscriptBox["u", "6"], " ", "v"}], "-", 
       RowBox[{"34738271961216", " ", 
        SuperscriptBox["u", "7"], " ", "v"}], "+", 
       RowBox[{"229730030058690", " ", 
        SuperscriptBox["u", "8"], " ", "v"}], "-", 
       RowBox[{"216101149337600", " ", 
        SuperscriptBox["u", "9"], " ", "v"}], "-", 
       RowBox[{"131114088954674", " ", 
        SuperscriptBox["u", "10"], " ", "v"}], "+", 
       RowBox[{"365424861949920", " ", 
        SuperscriptBox["u", "11"], " ", "v"}], "-", 
       RowBox[{"131114088954674", " ", 
        SuperscriptBox["u", "12"], " ", "v"}], "-", 
       RowBox[{"216101149337600", " ", 
        SuperscriptBox["u", "13"], " ", "v"}], "+", 
       RowBox[{"229730030058690", " ", 
        SuperscriptBox["u", "14"], " ", "v"}], "-", 
       RowBox[{"34738271961216", " ", 
        SuperscriptBox["u", "15"], " ", "v"}], "-", 
       RowBox[{"59159136499455", " ", 
        SuperscriptBox["u", "16"], " ", "v"}], "+", 
       RowBox[{"32069482211088", " ", 
        SuperscriptBox["u", "17"], " ", "v"}], "-", 
       RowBox[{"1198143023705", " ", 
        SuperscriptBox["u", "18"], " ", "v"}], "-", 
       RowBox[{"2589614395760", " ", 
        SuperscriptBox["u", "19"], " ", "v"}], "+", 
       RowBox[{"325569967227", " ", 
        SuperscriptBox["u", "20"], " ", "v"}], "+", 
       RowBox[{"61848763120", " ", 
        SuperscriptBox["u", "21"], " ", "v"}], "+", 
       RowBox[{"1042197325", " ", 
        SuperscriptBox["u", "22"], " ", "v"}], "-", 
       RowBox[{"510914357", " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"325569967227", " ", "u", " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"7440179445990", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"2711586982150", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"161579464150905", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"226957188116439", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"680686243915896", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"1853676076975560", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"413864802640350", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"2704017096404350", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"2020746615431580", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"2020746615431580", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"2704017096404350", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"413864802640350", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"1853676076975560", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"680686243915896", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"226957188116439", " ", 
        SuperscriptBox["u", "16"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"161579464150905", " ", 
        SuperscriptBox["u", "17"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"2711586982150", " ", 
        SuperscriptBox["u", "18"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"7440179445990", " ", 
        SuperscriptBox["u", "19"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"325569967227", " ", 
        SuperscriptBox["u", "20"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"510914357", " ", 
        SuperscriptBox["u", "21"], " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"42685499897", " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"2589614395760", " ", "u", " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"2711586982150", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"269394893487200", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"179107207916605", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"2873029794317872", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"4866493509812440", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"4361712144295600", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"13321281553253450", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"1279561068614800", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"11192355304382788", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"1279561068614800", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"13321281553253450", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"4361712144295600", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"4866493509812440", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"2873029794317872", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"179107207916605", " ", 
        SuperscriptBox["u", "16"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"269394893487200", " ", 
        SuperscriptBox["u", "17"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"2711586982150", " ", 
        SuperscriptBox["u", "18"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"2589614395760", " ", 
        SuperscriptBox["u", "19"], " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"42685499897", " ", 
        SuperscriptBox["u", "20"], " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"155243391235", " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"1198143023705", " ", "u", " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"161579464150905", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"179107207916605", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"4508727999249140", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"3308997067929180", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"20692742109011420", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"28390083343321780", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"12766876873379730", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"21322219467310070", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"21322219467310070", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"12766876873379730", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"28390083343321780", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"20692742109011420", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"3308997067929180", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"4508727999249140", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"179107207916605", " ", 
        SuperscriptBox["u", "16"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"161579464150905", " ", 
        SuperscriptBox["u", "17"], " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"1198143023705", " ", 
        SuperscriptBox["u", "18"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"155243391235", " ", 
        SuperscriptBox["u", "19"], " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"44767702135", " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"32069482211088", " ", "u", " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"226957188116439", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"2873029794317872", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"3308997067929180", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"32647418079754464", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"18172994739468380", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"56722922185825872", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"41066976153032298", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"14208956233449760", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"41066976153032298", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"56722922185825872", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"18172994739468380", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"32647418079754464", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"3308997067929180", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"2873029794317872", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"226957188116439", " ", 
        SuperscriptBox["u", "16"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"32069482211088", " ", 
        SuperscriptBox["u", "17"], " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"44767702135", " ", 
        SuperscriptBox["u", "18"], " ", 
        SuperscriptBox["v", "5"]}], "-", 
       RowBox[{"1352074945023", " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"59159136499455", " ", "u", " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"680686243915896", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"4866493509812440", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"20692742109011420", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"18172994739468380", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"91062714132139400", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"30772174243944088", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"26911471581999370", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"26911471581999370", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"30772174243944088", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"91062714132139400", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"18172994739468380", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"20692742109011420", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"4866493509812440", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"680686243915896", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"59159136499455", " ", 
        SuperscriptBox["u", "16"], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"1352074945023", " ", 
        SuperscriptBox["u", "17"], " ", 
        SuperscriptBox["v", "6"]}], "+", 
       RowBox[{"3032731990341", " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"34738271961216", " ", "u", " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"1853676076975560", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"4361712144295600", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"28390083343321780", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"56722922185825872", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"30772174243944088", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"64984643638990880", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"15764718749843250", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"64984643638990880", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"30772174243944088", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"56722922185825872", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"28390083343321780", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"4361712144295600", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"1853676076975560", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"34738271961216", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "7"]}], "+", 
       RowBox[{"3032731990341", " ", 
        SuperscriptBox["u", "16"], " ", 
        SuperscriptBox["v", "7"]}], "-", 
       RowBox[{"1404496679958", " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"229730030058690", " ", "u", " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"413864802640350", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"13321281553253450", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"12766876873379730", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"41066976153032298", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"26911471581999370", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"15764718749843250", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"15764718749843250", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"26911471581999370", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"41066976153032298", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"12766876873379730", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"13321281553253450", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"413864802640350", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{"229730030058690", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"1404496679958", " ", 
        SuperscriptBox["u", "15"], " ", 
        SuperscriptBox["v", "8"]}], "-", 
       RowBox[{"5241764898110", " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"216101149337600", " ", "u", " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"2704017096404350", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"1279561068614800", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"21322219467310070", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"14208956233449760", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"26911471581999370", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"64984643638990880", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"26911471581999370", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"14208956233449760", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"21322219467310070", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"1279561068614800", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"2704017096404350", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"216101149337600", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "9"]}], "-", 
       RowBox[{"5241764898110", " ", 
        SuperscriptBox["u", "14"], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{"10319814871726", " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"131114088954674", " ", "u", " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"2020746615431580", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"11192355304382788", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"21322219467310070", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"41066976153032298", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"30772174243944088", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"30772174243944088", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"41066976153032298", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"21322219467310070", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"11192355304382788", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"2020746615431580", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"131114088954674", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       RowBox[{"10319814871726", " ", 
        SuperscriptBox["u", "13"], " ", 
        SuperscriptBox["v", "10"]}], "-", 
       RowBox[{"5512092605786", " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"365424861949920", " ", "u", " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"2020746615431580", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"1279561068614800", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"12766876873379730", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"56722922185825872", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"91062714132139400", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"56722922185825872", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"12766876873379730", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"1279561068614800", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"2020746615431580", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "11"]}], "+", 
       RowBox[{"365424861949920", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"5512092605786", " ", 
        SuperscriptBox["u", "12"], " ", 
        SuperscriptBox["v", "11"]}], "-", 
       RowBox[{"5512092605786", " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"131114088954674", " ", "u", " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"2704017096404350", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"13321281553253450", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"28390083343321780", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"18172994739468380", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"18172994739468380", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"28390083343321780", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"13321281553253450", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"2704017096404350", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"131114088954674", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "12"]}], "-", 
       RowBox[{"5512092605786", " ", 
        SuperscriptBox["u", "11"], " ", 
        SuperscriptBox["v", "12"]}], "+", 
       RowBox[{"10319814871726", " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"216101149337600", " ", "u", " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"413864802640350", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"4361712144295600", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"20692742109011420", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"32647418079754464", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"20692742109011420", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"4361712144295600", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"413864802640350", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"216101149337600", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "13"]}], "+", 
       RowBox[{"10319814871726", " ", 
        SuperscriptBox["u", "10"], " ", 
        SuperscriptBox["v", "13"]}], "-", 
       RowBox[{"5241764898110", " ", 
        SuperscriptBox["v", "14"]}], "+", 
       RowBox[{"229730030058690", " ", "u", " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"1853676076975560", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "14"]}], "+", 
       RowBox[{"4866493509812440", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"3308997067929180", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"3308997067929180", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "14"]}], "+", 
       RowBox[{"4866493509812440", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"1853676076975560", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "14"]}], "+", 
       RowBox[{"229730030058690", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"5241764898110", " ", 
        SuperscriptBox["u", "9"], " ", 
        SuperscriptBox["v", "14"]}], "-", 
       RowBox[{"1404496679958", " ", 
        SuperscriptBox["v", "15"]}], "-", 
       RowBox[{"34738271961216", " ", "u", " ", 
        SuperscriptBox["v", "15"]}], "+", 
       RowBox[{"680686243915896", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "15"]}], "-", 
       RowBox[{"2873029794317872", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "15"]}], "+", 
       RowBox[{"4508727999249140", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "15"]}], "-", 
       RowBox[{"2873029794317872", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "15"]}], "+", 
       RowBox[{"680686243915896", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "15"]}], "-", 
       RowBox[{"34738271961216", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "15"]}], "-", 
       RowBox[{"1404496679958", " ", 
        SuperscriptBox["u", "8"], " ", 
        SuperscriptBox["v", "15"]}], "+", 
       RowBox[{"3032731990341", " ", 
        SuperscriptBox["v", "16"]}], "-", 
       RowBox[{"59159136499455", " ", "u", " ", 
        SuperscriptBox["v", "16"]}], "+", 
       RowBox[{"226957188116439", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "16"]}], "-", 
       RowBox[{"179107207916605", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "16"]}], "-", 
       RowBox[{"179107207916605", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "16"]}], "+", 
       RowBox[{"226957188116439", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "16"]}], "-", 
       RowBox[{"59159136499455", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "16"]}], "+", 
       RowBox[{"3032731990341", " ", 
        SuperscriptBox["u", "7"], " ", 
        SuperscriptBox["v", "16"]}], "-", 
       RowBox[{"1352074945023", " ", 
        SuperscriptBox["v", "17"]}], "+", 
       RowBox[{"32069482211088", " ", "u", " ", 
        SuperscriptBox["v", "17"]}], "-", 
       RowBox[{"161579464150905", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "17"]}], "+", 
       RowBox[{"269394893487200", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "17"]}], "-", 
       RowBox[{"161579464150905", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "17"]}], "+", 
       RowBox[{"32069482211088", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "17"]}], "-", 
       RowBox[{"1352074945023", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["v", "17"]}], "+", 
       RowBox[{"44767702135", " ", 
        SuperscriptBox["v", "18"]}], "-", 
       RowBox[{"1198143023705", " ", "u", " ", 
        SuperscriptBox["v", "18"]}], "+", 
       RowBox[{"2711586982150", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "18"]}], "+", 
       RowBox[{"2711586982150", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "18"]}], "-", 
       RowBox[{"1198143023705", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "18"]}], "+", 
       RowBox[{"44767702135", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["v", "18"]}], "+", 
       RowBox[{"155243391235", " ", 
        SuperscriptBox["v", "19"]}], "-", 
       RowBox[{"2589614395760", " ", "u", " ", 
        SuperscriptBox["v", "19"]}], "+", 
       RowBox[{"7440179445990", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "19"]}], "-", 
       RowBox[{"2589614395760", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "19"]}], "+", 
       RowBox[{"155243391235", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["v", "19"]}], "-", 
       RowBox[{"42685499897", " ", 
        SuperscriptBox["v", "20"]}], "+", 
       RowBox[{"325569967227", " ", "u", " ", 
        SuperscriptBox["v", "20"]}], "+", 
       RowBox[{"325569967227", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "20"]}], "-", 
       RowBox[{"42685499897", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["v", "20"]}], "-", 
       RowBox[{"510914357", " ", 
        SuperscriptBox["v", "21"]}], "+", 
       RowBox[{"61848763120", " ", "u", " ", 
        SuperscriptBox["v", "21"]}], "-", 
       RowBox[{"510914357", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "21"]}], "+", 
       RowBox[{"1042197325", " ", 
        SuperscriptBox["v", "22"]}], "+", 
       RowBox[{"1042197325", " ", "u", " ", 
        SuperscriptBox["v", "22"]}], "+", 
       RowBox[{"25390369", " ", 
        SuperscriptBox["v", "23"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"7", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x1", "-", "x2"}], ")"}], "22"]}]], 
     RowBox[{"1658880", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "179427382"}], "-", 
        RowBox[{"10912922036", " ", "u"}], "-", 
        RowBox[{"34210570707", " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"545833570174", " ", 
         SuperscriptBox["u", "3"]}], "-", 
        RowBox[{"831230296975", " ", 
         SuperscriptBox["u", "4"]}], "-", 
        RowBox[{"4570745939640", " ", 
         SuperscriptBox["u", "5"]}], "+", 
        RowBox[{"18702639957396", " ", 
         SuperscriptBox["u", "6"]}], "-", 
        RowBox[{"19331540050836", " ", 
         SuperscriptBox["u", "7"]}], "-", 
        RowBox[{"28172288643948", " ", 
         SuperscriptBox["u", "8"]}], "+", 
        RowBox[{"96506764693916", " ", 
         SuperscriptBox["u", "9"]}], "-", 
        RowBox[{"89423735280230", " ", 
         SuperscriptBox["u", "10"]}], "-", 
        RowBox[{"18133620117912", " ", 
         SuperscriptBox["u", "11"]}], "+", 
        RowBox[{"110461806627562", " ", 
         SuperscriptBox["u", "12"]}], "-", 
        RowBox[{"90174562899196", " ", 
         SuperscriptBox["u", "13"]}], "+", 
        RowBox[{"10414480968648", " ", 
         SuperscriptBox["u", "14"]}], "+", 
        RowBox[{"30226478068788", " ", 
         SuperscriptBox["u", "15"]}], "-", 
        RowBox[{"20328576542790", " ", 
         SuperscriptBox["u", "16"]}], "+", 
        RowBox[{"3151204427592", " ", 
         SuperscriptBox["u", "17"]}], "+", 
        RowBox[{"1628677151345", " ", 
         SuperscriptBox["u", "18"]}], "-", 
        RowBox[{"657621550214", " ", 
         SuperscriptBox["u", "19"]}], "+", 
        RowBox[{"15343592589", " ", 
         SuperscriptBox["u", "20"]}], "+", 
        RowBox[{"15636329092", " ", 
         SuperscriptBox["u", "21"]}], "+", 
        RowBox[{"358854764", " ", 
         SuperscriptBox["u", "22"]}], "-", 
        RowBox[{"4723407056", " ", "v"}], "-", 
        RowBox[{"420469856356", " ", "u", " ", "v"}], "-", 
        RowBox[{"4211206523674", " ", 
         SuperscriptBox["u", "2"], " ", "v"}], "+", 
        RowBox[{"13979692798174", " ", 
         SuperscriptBox["u", "3"], " ", "v"}], "+", 
        RowBox[{"67024102052844", " ", 
         SuperscriptBox["u", "4"], " ", "v"}], "-", 
        RowBox[{"290109694656600", " ", 
         SuperscriptBox["u", "5"], " ", "v"}], "+", 
        RowBox[{"76280348636892", " ", 
         SuperscriptBox["u", "6"], " ", "v"}], "+", 
        RowBox[{"1168269426548364", " ", 
         SuperscriptBox["u", "7"], " ", "v"}], "-", 
        RowBox[{"1893885667226412", " ", 
         SuperscriptBox["u", "8"], " ", "v"}], "-", 
        RowBox[{"178383159539684", " ", 
         SuperscriptBox["u", "9"], " ", "v"}], "+", 
        RowBox[{"3059123700316520", " ", 
         SuperscriptBox["u", "10"], " ", "v"}], "-", 
        RowBox[{"2369867386732984", " ", 
         SuperscriptBox["u", "11"], " ", "v"}], "-", 
        RowBox[{"999492888805796", " ", 
         SuperscriptBox["u", "12"], " ", "v"}], "+", 
        RowBox[{"2289061382034852", " ", 
         SuperscriptBox["u", "13"], " ", "v"}], "-", 
        RowBox[{"816167941417404", " ", 
         SuperscriptBox["u", "14"], " ", "v"}], "-", 
        RowBox[{"427218564941676", " ", 
         SuperscriptBox["u", "15"], " ", "v"}], "+", 
        RowBox[{"366959417566956", " ", 
         SuperscriptBox["u", "16"], " ", "v"}], "-", 
        RowBox[{"37455174910344", " ", 
         SuperscriptBox["u", "17"], " ", "v"}], "-", 
        RowBox[{"29029896501614", " ", 
         SuperscriptBox["u", "18"], " ", "v"}], "+", 
        RowBox[{"4692128523194", " ", 
         SuperscriptBox["u", "19"], " ", "v"}], "+", 
        RowBox[{"840939712712", " ", 
         SuperscriptBox["u", "20"], " ", "v"}], "+", 
        RowBox[{"15636329092", " ", 
         SuperscriptBox["u", "21"], " ", "v"}], "+", 
        RowBox[{"18866978118", " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"480921999520", " ", "u", " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"43657259369184", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"188443390947126", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"1044577857537261", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"903127103501532", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"7997476998317160", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"6163289655141720", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"13759841488641312", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"20591979226952436", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"5885670083402032", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"23404145134983372", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"4911851914343346", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"12907086030624204", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"7358451789232056", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"1359460731822168", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"1615094721572142", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"56805928835460", " ", 
         SuperscriptBox["u", "17"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"87314518738368", " ", 
         SuperscriptBox["u", "18"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"4692128523194", " ", 
         SuperscriptBox["u", "19"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"15343592589", " ", 
         SuperscriptBox["u", "20"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"111787980040", " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"15050203703440", " ", "u", " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"131637462111666", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"1292746159045446", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"3917633034571236", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"18809219249881068", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"3334015126504776", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"64459507961214552", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"33922746822139932", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"68097392934680284", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"35041079617035380", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"70429462373754468", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"45598931901511476", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"27345890107095588", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"23738544039344664", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"988633139517048", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"2585492318090892", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"56805928835460", " ", 
         SuperscriptBox["u", "17"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"29029896501614", " ", 
         SuperscriptBox["u", "18"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"657621550214", " ", 
         SuperscriptBox["u", "19"], " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"797446854370", " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"29568927142500", " ", "u", " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"570516864034881", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"4906266174088284", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"17289035004098040", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"38429883900398760", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"121742772572153376", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"15675413357930112", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"159161339652520680", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"39402486606849340", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"116696975287046718", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"112931839301460636", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"133108772746531344", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"17040414921666864", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"34578070008196080", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"988633139517048", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"1615094721572142", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{"37455174910344", " ", 
         SuperscriptBox["u", "17"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"1628677151345", " ", 
         SuperscriptBox["u", "18"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"1419541512048", " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"76849722910356", " ", "u", " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"2262587835323700", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"4929324789463596", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"55470298822065624", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"94723744418709672", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"150634590241595712", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"243297075064050864", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"62015598993841788", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"48248623070813220", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"249384868821161844", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"67277800472270388", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"189447488837419344", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"17040414921666864", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{"23738544039344664", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"1359460731822168", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"366959417566956", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"3151204427592", " ", 
         SuperscriptBox["u", "17"], " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{"1625936585394", " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"350938216304784", " ", "u", " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"639025209085104", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"30679905233600364", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"11366000174377968", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"217912390713866100", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"177679742716709016", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"151050087769784340", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"4896099310450356", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"64986050810035464", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"355359485433418032", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"67277800472270388", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"133108772746531344", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"27345890107095588", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "6"]}], "+", 
        RowBox[{"7358451789232056", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"427218564941676", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"20328576542790", " ", 
         SuperscriptBox["u", "16"], " ", 
         SuperscriptBox["v", "6"]}], "-", 
        RowBox[{"10894938017952", " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"352101485130960", " ", "u", " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"6743796375482484", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"18860576059703076", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"128607252659390748", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"6087793757110980", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"216036138579819804", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"52923770343761172", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"105847540687522344", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"64986050810035464", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"249384868821161844", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"112931839301460636", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"45598931901511476", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"12907086030624204", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "7"]}], "-", 
        RowBox[{"816167941417404", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"30226478068788", " ", 
         SuperscriptBox["u", "15"], " ", 
         SuperscriptBox["v", "7"]}], "+", 
        RowBox[{"17757807675300", " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"395175714808440", " ", "u", " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"8847989574297966", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"36506715551614536", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"42464364365473962", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"110264222064655008", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"9792198620900712", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"52923770343761172", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"4896099310450356", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"48248623070813220", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"116696975287046718", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"70429462373754468", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"4911851914343346", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"2289061382034852", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "8"]}], "+", 
        RowBox[{"10414480968648", " ", 
         SuperscriptBox["u", "14"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        RowBox[{"6332201794720", " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"1177876048345480", " ", "u", " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"2812165908030936", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"33056313317644904", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"78804973213698680", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"110264222064655008", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"216036138579819804", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"151050087769784340", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"62015598993841788", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"39402486606849340", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"35041079617035380", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "9"]}], "+", 
        RowBox[{"23404145134983372", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"999492888805796", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"90174562899196", " ", 
         SuperscriptBox["u", "13"], " ", 
         SuperscriptBox["v", "9"]}], "-", 
        RowBox[{"21038071347332", " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"689256313583536", " ", "u", " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"11771340166804064", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"33056313317644904", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"42464364365473962", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"6087793757110980", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"177679742716709016", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"243297075064050864", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"159161339652520680", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"68097392934680284", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"5885670083402032", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "10"]}], "-", 
        RowBox[{"2369867386732984", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"110461806627562", " ", 
         SuperscriptBox["u", "12"], " ", 
         SuperscriptBox["v", "10"]}], "+", 
        RowBox[{"36267240235824", " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"689256313583536", " ", "u", " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"2812165908030936", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"36506715551614536", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"128607252659390748", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"217912390713866100", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"150634590241595712", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"15675413357930112", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"33922746822139932", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"20591979226952436", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "11"]}], "+", 
        RowBox[{"3059123700316520", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"18133620117912", " ", 
         SuperscriptBox["u", "11"], " ", 
         SuperscriptBox["v", "11"]}], "-", 
        RowBox[{"21038071347332", " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"1177876048345480", " ", "u", " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"8847989574297966", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"18860576059703076", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"11366000174377968", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"94723744418709672", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"121742772572153376", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"64459507961214552", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "12"]}], "+", 
        RowBox[{"13759841488641312", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"178383159539684", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"89423735280230", " ", 
         SuperscriptBox["u", "10"], " ", 
         SuperscriptBox["v", "12"]}], "-", 
        RowBox[{"6332201794720", " ", 
         SuperscriptBox["v", "13"]}], "-", 
        RowBox[{"395175714808440", " ", "u", " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"6743796375482484", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "13"]}], "-", 
        RowBox[{"30679905233600364", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"55470298822065624", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "13"]}], "-", 
        RowBox[{"38429883900398760", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"3334015126504776", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"6163289655141720", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "13"]}], "-", 
        RowBox[{"1893885667226412", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"96506764693916", " ", 
         SuperscriptBox["u", "9"], " ", 
         SuperscriptBox["v", "13"]}], "+", 
        RowBox[{"17757807675300", " ", 
         SuperscriptBox["v", "14"]}], "-", 
        RowBox[{"352101485130960", " ", "u", " ", 
         SuperscriptBox["v", "14"]}], "+", 
        RowBox[{"639025209085104", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "14"]}], "+", 
        RowBox[{"4929324789463596", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "14"]}], "-", 
        RowBox[{"17289035004098040", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "14"]}], "+", 
        RowBox[{"18809219249881068", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "14"]}], "-", 
        RowBox[{"7997476998317160", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "14"]}], "+", 
        RowBox[{"1168269426548364", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "14"]}], "-", 
        RowBox[{"28172288643948", " ", 
         SuperscriptBox["u", "8"], " ", 
         SuperscriptBox["v", "14"]}], "-", 
        RowBox[{"10894938017952", " ", 
         SuperscriptBox["v", "15"]}], "+", 
        RowBox[{"350938216304784", " ", "u", " ", 
         SuperscriptBox["v", "15"]}], "-", 
        RowBox[{"2262587835323700", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "15"]}], "+", 
        RowBox[{"4906266174088284", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "15"]}], "-", 
        RowBox[{"3917633034571236", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "15"]}], "+", 
        RowBox[{"903127103501532", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "15"]}], "+", 
        RowBox[{"76280348636892", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "15"]}], "-", 
        RowBox[{"19331540050836", " ", 
         SuperscriptBox["u", "7"], " ", 
         SuperscriptBox["v", "15"]}], "+", 
        RowBox[{"1625936585394", " ", 
         SuperscriptBox["v", "16"]}], "-", 
        RowBox[{"76849722910356", " ", "u", " ", 
         SuperscriptBox["v", "16"]}], "+", 
        RowBox[{"570516864034881", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "16"]}], "-", 
        RowBox[{"1292746159045446", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "16"]}], "+", 
        RowBox[{"1044577857537261", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "16"]}], "-", 
        RowBox[{"290109694656600", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "16"]}], "+", 
        RowBox[{"18702639957396", " ", 
         SuperscriptBox["u", "6"], " ", 
         SuperscriptBox["v", "16"]}], "+", 
        RowBox[{"1419541512048", " ", 
         SuperscriptBox["v", "17"]}], "-", 
        RowBox[{"29568927142500", " ", "u", " ", 
         SuperscriptBox["v", "17"]}], "+", 
        RowBox[{"131637462111666", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "17"]}], "-", 
        RowBox[{"188443390947126", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "17"]}], "+", 
        RowBox[{"67024102052844", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "17"]}], "-", 
        RowBox[{"4570745939640", " ", 
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["v", "17"]}], "-", 
        RowBox[{"797446854370", " ", 
         SuperscriptBox["v", "18"]}], "+", 
        RowBox[{"15050203703440", " ", "u", " ", 
         SuperscriptBox["v", "18"]}], "-", 
        RowBox[{"43657259369184", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "18"]}], "+", 
        RowBox[{"13979692798174", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "18"]}], "-", 
        RowBox[{"831230296975", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["v", "18"]}], "+", 
        RowBox[{"111787980040", " ", 
         SuperscriptBox["v", "19"]}], "-", 
        RowBox[{"480921999520", " ", "u", " ", 
         SuperscriptBox["v", "19"]}], "-", 
        RowBox[{"4211206523674", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "19"]}], "+", 
        RowBox[{"545833570174", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["v", "19"]}], "+", 
        RowBox[{"18866978118", " ", 
         SuperscriptBox["v", "20"]}], "-", 
        RowBox[{"420469856356", " ", "u", " ", 
         SuperscriptBox["v", "20"]}], "-", 
        RowBox[{"34210570707", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "20"]}], "-", 
        RowBox[{"4723407056", " ", 
         SuperscriptBox["v", "21"]}], "-", 
        RowBox[{"10912922036", " ", "u", " ", 
         SuperscriptBox["v", "21"]}], "-", 
        RowBox[{"179427382", " ", 
         SuperscriptBox["v", "22"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"7", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "22"]}]], "1105920", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "u"}], "+", 
      SuperscriptBox["u", "2"], "-", 
      RowBox[{"2", " ", "v"}], "-", 
      RowBox[{"2", " ", "u", " ", "v"}], "+", 
      SuperscriptBox["v", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1106639861", "+", 
      RowBox[{"30403407980", " ", "u"}], "-", 
      RowBox[{"57893252494", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"780716182692", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"3205419950481", " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{"1531640534304", " ", 
       SuperscriptBox["u", "5"]}], "-", 
      RowBox[{"14542684995624", " ", 
       SuperscriptBox["u", "6"]}], "+", 
      RowBox[{"34316034905856", " ", 
       SuperscriptBox["u", "7"]}], "-", 
      RowBox[{"19887891156870", " ", 
       SuperscriptBox["u", "8"]}], "-", 
      RowBox[{"34326973375912", " ", 
       SuperscriptBox["u", "9"]}], "+", 
      RowBox[{"67149669187436", " ", 
       SuperscriptBox["u", "10"]}], "-", 
      RowBox[{"34326973375912", " ", 
       SuperscriptBox["u", "11"]}], "-", 
      RowBox[{"19887891156870", " ", 
       SuperscriptBox["u", "12"]}], "+", 
      RowBox[{"34316034905856", " ", 
       SuperscriptBox["u", "13"]}], "-", 
      RowBox[{"14542684995624", " ", 
       SuperscriptBox["u", "14"]}], "-", 
      RowBox[{"1531640534304", " ", 
       SuperscriptBox["u", "15"]}], "+", 
      RowBox[{"3205419950481", " ", 
       SuperscriptBox["u", "16"]}], "-", 
      RowBox[{"780716182692", " ", 
       SuperscriptBox["u", "17"]}], "-", 
      RowBox[{"57893252494", " ", 
       SuperscriptBox["u", "18"]}], "+", 
      RowBox[{"30403407980", " ", 
       SuperscriptBox["u", "19"]}], "+", 
      RowBox[{"1106639861", " ", 
       SuperscriptBox["u", "20"]}], "+", 
      RowBox[{"30403407980", " ", "v"}], "+", 
      RowBox[{"1265721058052", " ", "u", " ", "v"}], "+", 
      RowBox[{"4073800163436", " ", 
       SuperscriptBox["u", "2"], " ", "v"}], "-", 
      RowBox[{"37484431581132", " ", 
       SuperscriptBox["u", "3"], " ", "v"}], "+", 
      RowBox[{"7804666888392", " ", 
       SuperscriptBox["u", "4"], " ", "v"}], "+", 
      RowBox[{"278719282382472", " ", 
       SuperscriptBox["u", "5"], " ", "v"}], "-", 
      RowBox[{"489227308852296", " ", 
       SuperscriptBox["u", "6"], " ", "v"}], "-", 
      RowBox[{"173039189307336", " ", 
       SuperscriptBox["u", "7"], " ", "v"}], "+", 
      RowBox[{"1176391141063776", " ", 
       SuperscriptBox["u", "8"], " ", "v"}], "-", 
      RowBox[{"768534085223344", " ", 
       SuperscriptBox["u", "9"], " ", "v"}], "-", 
      RowBox[{"768534085223344", " ", 
       SuperscriptBox["u", "10"], " ", "v"}], "+", 
      RowBox[{"1176391141063776", " ", 
       SuperscriptBox["u", "11"], " ", "v"}], "-", 
      RowBox[{"173039189307336", " ", 
       SuperscriptBox["u", "12"], " ", "v"}], "-", 
      RowBox[{"489227308852296", " ", 
       SuperscriptBox["u", "13"], " ", "v"}], "+", 
      RowBox[{"278719282382472", " ", 
       SuperscriptBox["u", "14"], " ", "v"}], "+", 
      RowBox[{"7804666888392", " ", 
       SuperscriptBox["u", "15"], " ", "v"}], "-", 
      RowBox[{"37484431581132", " ", 
       SuperscriptBox["u", "16"], " ", "v"}], "+", 
      RowBox[{"4073800163436", " ", 
       SuperscriptBox["u", "17"], " ", "v"}], "+", 
      RowBox[{"1265721058052", " ", 
       SuperscriptBox["u", "18"], " ", "v"}], "+", 
      RowBox[{"30403407980", " ", 
       SuperscriptBox["u", "19"], " ", "v"}], "-", 
      RowBox[{"57893252494", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"4073800163436", " ", "u", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"86643692429481", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"3286261193016", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"1246479970636971", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"1575282561961248", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"3262000494082071", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"6728296461348168", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"870609709905543", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"7841459495399912", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"870609709905543", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"6728296461348168", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"3262000494082071", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"1575282561961248", " ", 
       SuperscriptBox["u", "13"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"1246479970636971", " ", 
       SuperscriptBox["u", "14"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"3286261193016", " ", 
       SuperscriptBox["u", "15"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"86643692429481", " ", 
       SuperscriptBox["u", "16"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"4073800163436", " ", 
       SuperscriptBox["u", "17"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"57893252494", " ", 
       SuperscriptBox["u", "18"], " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"780716182692", " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"37484431581132", " ", "u", " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"3286261193016", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"1995369347054232", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"1157988394487736", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"12363789327077160", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"14467872466902792", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"13575143652720408", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"16475056336155696", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"16475056336155696", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"13575143652720408", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"14467872466902792", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"12363789327077160", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"1157988394487736", " ", 
       SuperscriptBox["u", "13"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"1995369347054232", " ", 
       SuperscriptBox["u", "14"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"3286261193016", " ", 
       SuperscriptBox["u", "15"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"37484431581132", " ", 
       SuperscriptBox["u", "16"], " ", 
       SuperscriptBox["v", "3"]}], "-", 
      RowBox[{"780716182692", " ", 
       SuperscriptBox["u", "17"], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{"3205419950481", " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"7804666888392", " ", "u", " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"1246479970636971", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"1157988394487736", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"18828909349522902", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"9300940011062280", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"42096475652856933", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"24067226369384184", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"21789476446595922", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"24067226369384184", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"42096475652856933", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"9300940011062280", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"18828909349522902", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"1157988394487736", " ", 
       SuperscriptBox["u", "13"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"1246479970636971", " ", 
       SuperscriptBox["u", "14"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"7804666888392", " ", 
       SuperscriptBox["u", "15"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"3205419950481", " ", 
       SuperscriptBox["u", "16"], " ", 
       SuperscriptBox["v", "4"]}], "-", 
      RowBox[{"1531640534304", " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"278719282382472", " ", "u", " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"1575282561961248", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"12363789327077160", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"9300940011062280", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"62676466517561904", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"17272397131771992", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"25591810251459888", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"25591810251459888", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"17272397131771992", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"62676466517561904", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"9300940011062280", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"12363789327077160", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"1575282561961248", " ", 
       SuperscriptBox["u", "13"], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{"278719282382472", " ", 
       SuperscriptBox["u", "14"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"1531640534304", " ", 
       SuperscriptBox["u", "15"], " ", 
       SuperscriptBox["v", "5"]}], "-", 
      RowBox[{"14542684995624", " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"489227308852296", " ", "u", " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"3262000494082071", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"14467872466902792", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"42096475652856933", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"17272397131771992", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"47323878650483190", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"8178682677295056", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"47323878650483190", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"17272397131771992", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"42096475652856933", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"14467872466902792", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"3262000494082071", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"489227308852296", " ", 
       SuperscriptBox["u", "13"], " ", 
       SuperscriptBox["v", "6"]}], "-", 
      RowBox[{"14542684995624", " ", 
       SuperscriptBox["u", "14"], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{"34316034905856", " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"173039189307336", " ", "u", " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"6728296461348168", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"13575143652720408", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"24067226369384184", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"25591810251459888", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"8178682677295056", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"8178682677295056", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"25591810251459888", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"24067226369384184", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"13575143652720408", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"6728296461348168", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"173039189307336", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{"34316034905856", " ", 
       SuperscriptBox["u", "13"], " ", 
       SuperscriptBox["v", "7"]}], "-", 
      RowBox[{"19887891156870", " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"1176391141063776", " ", "u", " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"870609709905543", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"16475056336155696", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"21789476446595922", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"25591810251459888", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"47323878650483190", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"25591810251459888", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"21789476446595922", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"16475056336155696", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"870609709905543", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{"1176391141063776", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"19887891156870", " ", 
       SuperscriptBox["u", "12"], " ", 
       SuperscriptBox["v", "8"]}], "-", 
      RowBox[{"34326973375912", " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"768534085223344", " ", "u", " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"7841459495399912", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"16475056336155696", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"24067226369384184", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"17272397131771992", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"17272397131771992", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"24067226369384184", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"16475056336155696", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"7841459495399912", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"768534085223344", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      RowBox[{"34326973375912", " ", 
       SuperscriptBox["u", "11"], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{"67149669187436", " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"768534085223344", " ", "u", " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"870609709905543", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"13575143652720408", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"42096475652856933", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"62676466517561904", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"42096475652856933", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"13575143652720408", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"870609709905543", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"768534085223344", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"67149669187436", " ", 
       SuperscriptBox["u", "10"], " ", 
       SuperscriptBox["v", "10"]}], "-", 
      RowBox[{"34326973375912", " ", 
       SuperscriptBox["v", "11"]}], "+", 
      RowBox[{"1176391141063776", " ", "u", " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"6728296461348168", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "11"]}], "+", 
      RowBox[{"14467872466902792", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"9300940011062280", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"9300940011062280", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "11"]}], "+", 
      RowBox[{"14467872466902792", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"6728296461348168", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "11"]}], "+", 
      RowBox[{"1176391141063776", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"34326973375912", " ", 
       SuperscriptBox["u", "9"], " ", 
       SuperscriptBox["v", "11"]}], "-", 
      RowBox[{"19887891156870", " ", 
       SuperscriptBox["v", "12"]}], "-", 
      RowBox[{"173039189307336", " ", "u", " ", 
       SuperscriptBox["v", "12"]}], "+", 
      RowBox[{"3262000494082071", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "12"]}], "-", 
      RowBox[{"12363789327077160", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "12"]}], "+", 
      RowBox[{"18828909349522902", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "12"]}], "-", 
      RowBox[{"12363789327077160", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "12"]}], "+", 
      RowBox[{"3262000494082071", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "12"]}], "-", 
      RowBox[{"173039189307336", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "12"]}], "-", 
      RowBox[{"19887891156870", " ", 
       SuperscriptBox["u", "8"], " ", 
       SuperscriptBox["v", "12"]}], "+", 
      RowBox[{"34316034905856", " ", 
       SuperscriptBox["v", "13"]}], "-", 
      RowBox[{"489227308852296", " ", "u", " ", 
       SuperscriptBox["v", "13"]}], "+", 
      RowBox[{"1575282561961248", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "13"]}], "-", 
      RowBox[{"1157988394487736", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "13"]}], "-", 
      RowBox[{"1157988394487736", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "13"]}], "+", 
      RowBox[{"1575282561961248", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "13"]}], "-", 
      RowBox[{"489227308852296", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "13"]}], "+", 
      RowBox[{"34316034905856", " ", 
       SuperscriptBox["u", "7"], " ", 
       SuperscriptBox["v", "13"]}], "-", 
      RowBox[{"14542684995624", " ", 
       SuperscriptBox["v", "14"]}], "+", 
      RowBox[{"278719282382472", " ", "u", " ", 
       SuperscriptBox["v", "14"]}], "-", 
      RowBox[{"1246479970636971", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "14"]}], "+", 
      RowBox[{"1995369347054232", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "14"]}], "-", 
      RowBox[{"1246479970636971", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "14"]}], "+", 
      RowBox[{"278719282382472", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "14"]}], "-", 
      RowBox[{"14542684995624", " ", 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["v", "14"]}], "-", 
      RowBox[{"1531640534304", " ", 
       SuperscriptBox["v", "15"]}], "+", 
      RowBox[{"7804666888392", " ", "u", " ", 
       SuperscriptBox["v", "15"]}], "-", 
      RowBox[{"3286261193016", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "15"]}], "-", 
      RowBox[{"3286261193016", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "15"]}], "+", 
      RowBox[{"7804666888392", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "15"]}], "-", 
      RowBox[{"1531640534304", " ", 
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["v", "15"]}], "+", 
      RowBox[{"3205419950481", " ", 
       SuperscriptBox["v", "16"]}], "-", 
      RowBox[{"37484431581132", " ", "u", " ", 
       SuperscriptBox["v", "16"]}], "+", 
      RowBox[{"86643692429481", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "16"]}], "-", 
      RowBox[{"37484431581132", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "16"]}], "+", 
      RowBox[{"3205419950481", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["v", "16"]}], "-", 
      RowBox[{"780716182692", " ", 
       SuperscriptBox["v", "17"]}], "+", 
      RowBox[{"4073800163436", " ", "u", " ", 
       SuperscriptBox["v", "17"]}], "+", 
      RowBox[{"4073800163436", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "17"]}], "-", 
      RowBox[{"780716182692", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["v", "17"]}], "-", 
      RowBox[{"57893252494", " ", 
       SuperscriptBox["v", "18"]}], "+", 
      RowBox[{"1265721058052", " ", "u", " ", 
       SuperscriptBox["v", "18"]}], "-", 
      RowBox[{"57893252494", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["v", "18"]}], "+", 
      RowBox[{"30403407980", " ", 
       SuperscriptBox["v", "19"]}], "+", 
      RowBox[{"30403407980", " ", "u", " ", 
       SuperscriptBox["v", "19"]}], "+", 
      RowBox[{"1106639861", " ", 
       SuperscriptBox["v", "20"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], "}"}]], "Input",
 CellChangeTimes->{{3.784970000760236*^9, 3.7849700107191753`*^9}}]
}, Closed]]
}, Open  ]]
},
WindowSize->{1440, 1023},
WindowMargins->{{Automatic, 166}, {0, Automatic}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 623, 16, 46, "Subsection"],
Cell[CellGroupData[{
Cell[1228, 42, 453, 15, 47, "Subsubsection"],
Cell[1684, 59, 93943, 2474, 2769, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95664, 2538, 510, 17, 47, "Subsubsection"],
Cell[96177, 2557, 156276, 3796, 5524, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[252490, 6358, 454, 15, 34, "Subsubsection"],
Cell[252947, 6375, 188936, 4579, 6636, "Input"]
}, Closed]]
}, Open  ]]
}
]
*)


